Exploration of Zero-Complexity Compact Stars in Higher Dimensions under the Finch-Skea Background

Motivated by the recent extension of Herrera's gravitational complexity to arbitrary higher-dimensional spacetimes, we investigate exact compact-star models that satisfy the vanishing-complexity condition within the Finch--Skea geometry in $(n+2)$-dimensional Einstein gravity. By combining the higher-dimensional Einstein field equations with the generalized complexity formalism, we obtain a new class of exact interior solutions describing anisotropic fluid spheres with zero complexity. The physical properties of these models are evaluated by analyzing the behavior of the matter variables, pressure anisotropy, and equilibrium conditions, alongside the standard requirements of regularity, energy conditions, causality, and stability. We further explore the influence of spacetime dimensionality on the structural characteristics of the stellar configurations, demonstrating that the presence of extra dimensions significantly modifies the internal matter distribution while preserving physical viability. The solutions presented here represent the first exact higher-dimensional Finch--Skea compact-star models constructed within this recently developed generalized complexity framework \cite{choudas}. These results provide a natural extension of zero-complexity stellar configurations beyond four-dimensional General Relativity and offer a robust framework for investigating self-gravitating systems in higher- dimensional gravity.

==> HD_FS____.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23874,        783]
NotebookOptionsPosition[     22711,        759]
NotebookOutlinePosition[     23116,        775]
CellTagsIndexPosition[     23073,        772]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"C", "*", 
         SuperscriptBox["r", "2"]}]}], ")"}]}]], 
    SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{"C2", "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"Cosh", "[", "p", "]"}]}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"Sinh", "[", "p", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", "*", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "n"}], ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", "B0", ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"r", "^", "2"}]}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"A0", ",", "r", ",", "r"}], "]"}], "/", "A0"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "r"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"A0", ",", "r"}], "]"}], "/", "A0"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", "2", ")"}], "*", 
    RowBox[{"D", "[", 
     RowBox[{"A0", ",", "r"}], "]"}], "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"B0", ",", "r"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"A0", "*", "B0"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "n"}], ")"}], "/", "r"}], ")"}], "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"B0", ",", "r"}], "]"}], "/", "B0"}]}]}], "//", " ", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"a5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"k\[Mu]0", "=", 
    RowBox[{
     FractionBox["n", 
      RowBox[{"r", "*", 
       RowBox[{"B0", "^", "2"}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"2", "r"}]], "+", 
       FractionBox["B0p", "B0"]}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a6", "=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"kp0", "=", 
     RowBox[{
      FractionBox["n", 
       RowBox[{"r", "*", 
        RowBox[{"B0", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
          RowBox[{"2", "r"}]]}], "+", 
        FractionBox["A0p", "A0"]}], ")"}]}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"a7", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"r", "*", 
      RowBox[{"B0", "^", "2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"2", "r"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["A0p", "A0"], "-", 
         FractionBox["B0p", "B0"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"r", "*", "B0"}], "A0"], "*", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["A0p", "B0"], ")"}], ",", "r"}], "]"}]}]}], ")"}]}], "//",
    "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"YTF", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"B0", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "n"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"B0", "^", "2"}]}], ")"}], "/", 
        RowBox[{"r", "^", "2"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"A0pp", "/", "A0"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"A0p", "/", 
        RowBox[{"(", 
         RowBox[{"r", " ", "A0"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "A0p", "*", "B0p"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"A0", " ", "B0"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "n"}], ")"}], " ", "B0p"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"r", " ", "B0"}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"PI", "=", 
  RowBox[{
   RowBox[{"a6", "-", "a7"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"INHO", "=", 
  RowBox[{
   RowBox[{"YTF", "-", "PI"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.982560006290719*^9, 3.982560007712355*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5e5ea4d6-2883-41bf-bdd7-e5effa705d98"],

Cell[BoxData[
 TemplateBox[{
  "Unset", "wrsym", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"C\\\"}]\\) is Protected.\"", 2, 45, 2, 
   28623760358252681222, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.982559996509503*^9, 3.982560009118987*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3ee92116-0a5f-4df4-8be3-48c930198b05"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"3efff5fc-c520-4c7f-99c0-b8dd94985e9c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"C", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n", "+", 
     RowBox[{"C", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.9825600091502333`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"b000c1d3-994f-4af4-a950-0c9d29557957"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"C", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"C", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"C", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.98256000943148*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"27057391-bd30-451f-8cb2-07d64065951f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"C", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}], "+", 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"C", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "-", 
        RowBox[{"2", " ", "C", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"C", " ", "n", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}], "+", 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560010180297*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"5a330cdd-a367-4524-99ec-1f9cd173df19"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.9825600101959248`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"6468c284-3d34-43fe-9588-9c3eaecae661"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["C", "2"], " ", "n", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}], "+", 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"C", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}], "+", 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"C", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
        SqrtBox["2"]], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560010446998*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"e424352a-ff0e-4806-a0cb-61d117426740"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["C", "2"], " ", "n", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"C", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"C", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"C", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"C", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"C", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.9825600105409727`*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"1f914ea4-71b6-420f-8736-b24e1844a405"]
}, Open  ]]
},
WindowSize->{1012.5, 501.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"41a36a65-9ed2-466b-bafa-3d2057794942"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6574, 222, 546, "Input",ExpressionUUID->"5e5ea4d6-2883-41bf-bdd7-e5effa705d98"],
Cell[7157, 246, 370, 9, 28, "Message",ExpressionUUID->"3ee92116-0a5f-4df4-8be3-48c930198b05"],
Cell[7530, 257, 175, 2, 32, "Output",ExpressionUUID->"3efff5fc-c520-4c7f-99c0-b8dd94985e9c"],
Cell[7708, 261, 587, 17, 59, "Output",ExpressionUUID->"b000c1d3-994f-4af4-a950-0c9d29557957"],
Cell[8298, 280, 3191, 103, 88, "Output",ExpressionUUID->"27057391-bd30-451f-8cb2-07d64065951f"],
Cell[11492, 385, 3753, 124, 88, "Output",ExpressionUUID->"5a330cdd-a367-4524-99ec-1f9cd173df19"],
Cell[15248, 511, 177, 2, 32, "Output",ExpressionUUID->"6468c284-3d34-43fe-9588-9c3eaecae661"],
Cell[15428, 515, 3564, 119, 88, "Output",ExpressionUUID->"e424352a-ff0e-4806-a0cb-61d117426740"],
Cell[18995, 636, 3700, 120, 111, "Output",ExpressionUUID->"1f914ea4-71b6-420f-8736-b24e1844a405"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> test_fs_march.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    554776,      12402]
NotebookOptionsPosition[    549400,      12326]
NotebookOutlinePosition[    549805,      12342]
CellTagsIndexPosition[    549762,      12339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", "*", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "n"}], ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", "B0", ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"r", "^", "2"}]}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"A0", ",", "r", ",", "r"}], "]"}], "/", "A0"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "r"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"A0", ",", "r"}], "]"}], "/", "A0"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", "2", ")"}], "*", 
    RowBox[{"D", "[", 
     RowBox[{"A0", ",", "r"}], "]"}], "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"B0", ",", "r"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"A0", "*", "B0"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "n"}], ")"}], "/", "r"}], ")"}], "*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"B0", ",", "r"}], "]"}], "/", "B0"}]}]}], "//", " ", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"a5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"k\[Mu]0", "=", 
    RowBox[{
     FractionBox["n", 
      RowBox[{"r", "*", 
       RowBox[{"B0", "^", "2"}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"2", "r"}]], "+", 
       FractionBox["B0p", "B0"]}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a6", "=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"kp0", "=", 
     RowBox[{
      FractionBox["n", 
       RowBox[{"r", "*", 
        RowBox[{"B0", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
          RowBox[{"2", "r"}]]}], "+", 
        FractionBox["A0p", "A0"]}], ")"}]}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"a7", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"r", "*", 
      RowBox[{"B0", "^", "2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B0", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"2", "r"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["A0p", "A0"], "-", 
         FractionBox["B0p", "B0"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"r", "*", "B0"}], "A0"], "*", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["A0p", "B0"], ")"}], ",", "r"}], "]"}]}]}], ")"}]}], "//",
    "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"YTF", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"B0", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "n"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"B0", "^", "2"}]}], ")"}], "/", 
        RowBox[{"r", "^", "2"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"A0pp", "/", "A0"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"A0p", "/", 
        RowBox[{"(", 
         RowBox[{"r", " ", "A0"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "A0p", "*", "B0p"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"A0", " ", "B0"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "n"}], ")"}], " ", "B0p"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"r", " ", "B0"}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"PI", "=", 
  RowBox[{
   RowBox[{"a6", "-", "a7"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"INHO", "=", 
  RowBox[{
   RowBox[{"YTF", "-", "PI"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.982560006290719*^9, 3.982560007712355*^9}, {
   3.983000346402273*^9, 3.983000380588729*^9}, 3.9830006002537103`*^9, {
   3.9830480831189876`*^9, 3.9830480834783483`*^9}, 3.98304825742413*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"eb96f2a7-8443-4d62-aa04-47804b0c0ca5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482578772397`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"6ed7e74d-d887-4b34-b0b5-90a8ba8b7455"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Cf", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n", "+", 
     RowBox[{"Cf", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482579397383`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"0de1f250-2e70-4cbc-9c0b-4451c674ce7f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"Cf", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "C2"}], "-", 
         RowBox[{
          SqrtBox["2"], " ", "C1", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "C1"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", "C2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "C2"}], "-", 
         RowBox[{
          SqrtBox["2"], " ", "C1", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}], 
         SqrtBox["2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "C1"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", "C2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}]]}], 
         SqrtBox["2"]], "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.983048258439723*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"f10e087a-ce92-4869-8af8-40e180e774ea"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Cf", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C2"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "C1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "-", 
              RowBox[{"2", " ", "Cf", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"Cf", " ", "n", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C1"}], "+", 
           RowBox[{
            SqrtBox["2"], " ", "C2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "-", 
              RowBox[{"2", " ", "Cf", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"Cf", " ", "n", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cf", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C2"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "C1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C1"}], "+", 
           RowBox[{
            SqrtBox["2"], " ", "C2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482589397078`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8c18ce40-5446-452c-96be-4bdaed3f406f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482589397078`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"6590ffae-bfe1-420a-82cb-428fe3d7160b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Cf", "2"], " ", "n", " ", 
    SuperscriptBox["r", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cf", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482589553328`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b1a628bd-d646-4ad9-8021-6ef4e8dd7048"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["Cf", "2"], " ", "n", " ", 
   SuperscriptBox["r", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.9825599965563583`*^9, 3.982560009134613*^9}, {
   3.98300036694851*^9, 3.9830003835105133`*^9}, 3.9830006061188126`*^9, 
   3.9830480866970053`*^9, 3.9830482589553328`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c2b70a4f-0b09-403c-9306-800a9866cc5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "=", "rs"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"mass", " ", "function", " ", "ms"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"B0", "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"ms", "/", 
         SuperscriptBox["rs", 
          RowBox[{"n", "-", "1"}]]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", "Cf"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9830004503366375`*^9, 3.9830005250998*^9}, {
  3.983000819580886*^9, 3.9830008252222347`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"349ce61d-73f8-4a6e-baa4-9024b29245b1"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "nongen", 
   "\"There may be values of the parameters for which some or all solutions \
are not valid.\"", 2, 49, 1, 28626976059512616308, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.983000526376629*^9, {3.9830008218743095`*^9, 3.983000826341446*^9}, 
   3.9830483085764256`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ad9d6399-1908-4f96-94f5-361b3bc2d902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Cf", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["ms", 
      RowBox[{"rs", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ms", " ", "rs"}], "-", 
         SuperscriptBox["rs", "n"]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9830005137617645`*^9, 3.9830005263973274`*^9}, {
   3.983000821892485*^9, 3.9830008263586135`*^9}, 3.9830483089357953`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"c91843e1-89ca-4fea-8ff7-bebf65d79072"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", 
   RowBox[{"-", 
    FractionBox["ms", 
     RowBox[{"rs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ms", " ", "rs"}], "-", 
        SuperscriptBox["rs", "n"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", "*", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "rs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pressr", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Cf", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C2"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "C1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C1"}], "+", 
           RowBox[{
            SqrtBox["2"], " ", "C2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C2"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "C1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "C1"}], "+", 
           RowBox[{
            SqrtBox["2"], " ", "C2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}]]}], 
           SqrtBox["2"]], "]"}]}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A0", "==", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"ms", "/", 
           SuperscriptBox["rs", 
            RowBox[{"n", "-", "1"}]]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
      RowBox[{"pressr", "==", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"C1", ",", "C2"}], "}"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.983000549479375*^9, 3.9830005860767574`*^9}, {
   3.9830006190779257`*^9, 3.983000630323996*^9}, 3.9830483484033504`*^9, 
   3.9830485388902097`*^9},ExpressionUUID->"aaae79e8-0f09-4deb-bd2c-\
f285b1db5ace"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "nongen", 
   "\"There may be values of the parameters for which some or all solutions \
are not valid.\"", 2, 65, 2, 28626976059512616308, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.983000635880974*^9, 3.9830007002660666`*^9, 
  3.983048365789098*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"e270644f-ed09-42ae-8345-f57bd0d5a713"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"C1", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"ms", " ", 
           SuperscriptBox["rs", 
            RowBox[{"1", "-", "n"}]]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["rs", "n"], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ms"}], " ", "rs"}], "+", 
          SuperscriptBox["rs", "n"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}]], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["rs", "n"], 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ms"}], " ", "rs"}], "+", 
                SuperscriptBox["rs", "n"]}]]]}], 
            SqrtBox["2"]], "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["rs", "n"], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "ms"}], " ", "rs"}], "+", 
             SuperscriptBox["rs", "n"]}]]], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}]], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["rs", "n"], 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ms"}], " ", "rs"}], "+", 
                SuperscriptBox["rs", "n"]}]]]}], 
            SqrtBox["2"]], "]"}]}]}], ")"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}], ",", 
    RowBox[{"C2", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"ms", " ", 
           SuperscriptBox["rs", 
            RowBox[{"1", "-", "n"}]]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["rs", "n"], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ms"}], " ", "rs"}], "+", 
          SuperscriptBox["rs", "n"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["rs", "n"], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "ms"}], " ", "rs"}], "+", 
             SuperscriptBox["rs", "n"]}]]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}]], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["rs", "n"], 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ms"}], " ", "rs"}], "+", 
                SuperscriptBox["rs", "n"]}]]]}], 
            SqrtBox["2"]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}]], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["rs", "n"], 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ms"}], " ", "rs"}], "+", 
                SuperscriptBox["rs", "n"]}]]]}], 
            SqrtBox["2"]], "]"}]}]}], ")"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.983000636945445*^9, 3.9830007013731084`*^9, 
  3.9830483669232264`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c95b8692-e01c-4e9a-80fa-9498bed5f07e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", 
   RowBox[{"-", 
    FractionBox["ms", 
     RowBox[{"rs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ms", " ", "rs"}], "-", 
        SuperscriptBox["rs", "n"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"ms", " ", 
         SuperscriptBox["rs", 
          RowBox[{"1", "-", "n"}]]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox["rs", "n"], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "ms"}], " ", "rs"}], "+", 
        SuperscriptBox["rs", "n"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}]], " ", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["rs", "n"], 
             RowBox[{
              RowBox[{
               RowBox[{"-", "ms"}], " ", "rs"}], "+", 
              SuperscriptBox["rs", "n"]}]]]}], 
          SqrtBox["2"]], "]"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["rs", "n"], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "ms"}], " ", "rs"}], "+", 
           SuperscriptBox["rs", "n"]}]]], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}]], " ", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["rs", "n"], 
             RowBox[{
              RowBox[{
               RowBox[{"-", "ms"}], " ", "rs"}], "+", 
              SuperscriptBox["rs", "n"]}]]]}], 
          SqrtBox["2"]], "]"}]}]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"ms", " ", 
         SuperscriptBox["rs", 
          RowBox[{"1", "-", "n"}]]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox["rs", "n"], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "ms"}], " ", "rs"}], "+", 
        SuperscriptBox["rs", "n"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["rs", "n"], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "ms"}], " ", "rs"}], "+", 
           SuperscriptBox["rs", "n"]}]]], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}]], " ", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["rs", "n"], 
             RowBox[{
              RowBox[{
               RowBox[{"-", "ms"}], " ", "rs"}], "+", 
              SuperscriptBox["rs", "n"]}]]]}], 
          SqrtBox["2"]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}]], " ", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["rs", "n"], 
             RowBox[{
              RowBox[{
               RowBox[{"-", "ms"}], " ", "rs"}], "+", 
              SuperscriptBox["rs", "n"]}]]]}], 
          SqrtBox["2"]], "]"}]}]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", " ", "G", " ", "M", " ", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n", "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "/", "2"}], "]"}], "*", 
      SqrtBox["\[Pi]"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cf", "*", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"1.57", "*", "1.475"}]}], ";", 
  RowBox[{"rs", "=", "9.8"}], ";", 
  RowBox[{"n", "=", "6"}], ";", 
  RowBox[{"r", "=", "rs"}], ";", 
  RowBox[{"G", "=", "1"}], 
  ";"}], "\[IndentingNewLine]", "Cf", "\[IndentingNewLine]", "C1", "\
\[IndentingNewLine]", "C2"}], "Input",
 CellChangeTimes->{{3.9830008576484966`*^9, 3.9830009149514914`*^9}, {
   3.983000946609798*^9, 3.983000991477188*^9}, 3.98300103448344*^9, {
   3.9830010927325835`*^9, 3.9830011542316523`*^9}, 3.9830015630464835`*^9, {
   3.983004544320574*^9, 3.9830045565674176`*^9}, {3.983048411595528*^9, 
   3.9830484966244483`*^9}},ExpressionUUID->"9f4bb38a-6ed4-42c1-b832-\
03c05f6a1164"],

Cell[BoxData["0.004364818576501995`"], "Output",
 CellChangeTimes->{
  3.9830010031146445`*^9, {3.9830010404713345`*^9, 3.9830010441419716`*^9}, {
   3.9830010944779825`*^9, 3.983001158570849*^9}, 3.9830015651422157`*^9, {
   3.983004546110773*^9, 3.9830045572290535`*^9}, {3.98304841479856*^9, 
   3.9830484897808914`*^9}},
 CellLabel->
  "Out[252]=",ExpressionUUID->"bcacdd3b-d8df-4a47-9c2a-c7f4e60cc5cd"],

Cell[BoxData["1.0283037437478548`"], "Output",
 CellChangeTimes->{
  3.9830010031146445`*^9, {3.9830010404713345`*^9, 3.9830010441419716`*^9}, {
   3.9830010944779825`*^9, 3.983001158570849*^9}, 3.9830015651422157`*^9, {
   3.983004546110773*^9, 3.9830045572290535`*^9}, {3.98304841479856*^9, 
   3.9830484897808914`*^9}},
 CellLabel->
  "Out[253]=",ExpressionUUID->"16da77db-58de-4013-b292-6812f3c7b9e5"],

Cell[BoxData[
 RowBox[{"-", "0.2430667318747297`"}]], "Output",
 CellChangeTimes->{
  3.9830010031146445`*^9, {3.9830010404713345`*^9, 3.9830010441419716`*^9}, {
   3.9830010944779825`*^9, 3.983001158570849*^9}, 3.9830015651422157`*^9, {
   3.983004546110773*^9, 3.9830045572290535`*^9}, {3.98304841479856*^9, 
   3.9830484897808914`*^9}},
 CellLabel->
  "Out[254]=",ExpressionUUID->"28f8ceef-9838-4a12-addb-83b7865f9025"],

Cell[BoxData["9050.737570000003`"], "Output",
 CellChangeTimes->{
  3.9830010031146445`*^9, {3.9830010404713345`*^9, 3.9830010441419716`*^9}, {
   3.9830010944779825`*^9, 3.983001158570849*^9}, 3.9830015651422157`*^9, {
   3.983004546110773*^9, 3.9830045572290535`*^9}, {3.98304841479856*^9, 
   3.9830484897965117`*^9}},
 CellLabel->
  "Out[255]=",ExpressionUUID->"8eab9315-484d-40d6-833a-55d8449ca61c"],

Cell[BoxData["26699.67583150001`"], "Output",
 CellChangeTimes->{
  3.9830010031146445`*^9, {3.9830010404713345`*^9, 3.9830010441419716`*^9}, {
   3.9830010944779825`*^9, 3.983001158570849*^9}, 3.9830015651422157`*^9, {
   3.983004546110773*^9, 3.9830045572290535`*^9}, {3.98304841479856*^9, 
   3.9830484897965117`*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"f221c66d-c9b3-4d52-9d5a-e6d13c5f54ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.00697508`"}], ";", 
  RowBox[{"C1", "=", "1.7427334386978683`"}], ";", 
  RowBox[{"C2", "=", "0.27473183562002823`"}], ";", 
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den1", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr1", "-", "presst1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"INHOMO1", "=", 
   RowBox[{"YTF1", "-", "PI1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.0057171`"}], ";", 
  RowBox[{"C1", "=", "1.24507`"}], ";", 
  RowBox[{"C2", "=", "0.0804196`"}], ";", 
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den2", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr2", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst2", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr2", "-", "presst2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"INHOMO2", "=", 
   RowBox[{"YTF2", "-", "PI2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.00492079`"}], ";", 
  RowBox[{"C1", "=", "1.11043"}], ";", 
  RowBox[{"C2", "=", 
   RowBox[{"-", "0.0913575`"}]}], ";", 
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den3", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr3", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst3", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr3", "-", "presst3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"INHOMO3", "=", 
   RowBox[{"YTF3", "-", "PI3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.00436482`"}], ";", 
  RowBox[{"C1", "=", "1.0283"}], ";", 
  RowBox[{"C2", "=", 
   RowBox[{"-", "0.243067"}]}], ";", 
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den4", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr4", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst4", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI4", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr4", "-", "presst4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"INHOMO4", "=", 
   RowBox[{"YTF4", "-", "PI4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"a33", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"YTF1", ",", "PI1", ",", "INHOMO1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.90"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a32", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"YTF2", ",", "PI2", ",", "INHOMO2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.90"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", "\"\<n=3\>\"", "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a33", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"YTF3", ",", "PI3", ",", "INHOMO3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 5\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.90"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", "\"\<n=4\>\"", "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"YTF4", ",", "PI4", ",", "INHOMO4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 6\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.90"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", "\"\<n=5\>\"", "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"a33", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"YTF1", ",", "YTF2", ",", "YTF3", ",", "YTF4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 6\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", "\"\<n=5\>\"", "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a32", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"PI1", ",", "PI2", ",", "PI3", ",", "PI4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", "\"\<n=3\>\"", "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
       "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a33", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"INHOMO1", ",", "INHOMO2", ",", "INHOMO3", ",", "INHOMO4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<Complexity\>\""}], "}"}]}], ",", 
     RowBox[{"Epilog", "->", 
      RowBox[{"{", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<n = 5\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", "\"\<n=4\>\"", "}"}]}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", "12", "]"}]}], ",", 
     RowBox[{"ImageSize", "->", "Medium"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(Y\), \(TF\)]\)(r)\>\"", ",", 
        "\"\<\[CapitalPi](r)\>\"", ",", "\"\<w(r)\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.983001293199806*^9, 3.983001392397891*^9}, {
   3.9830014340525007`*^9, 3.9830015309559813`*^9}, {3.9830015755754595`*^9, 
   3.983001699070512*^9}, {3.9830017291264257`*^9, 3.983001762599024*^9}, {
   3.9830017990793285`*^9, 3.9830018439583254`*^9}, {3.9830019039487457`*^9, 
   3.9830020208954935`*^9}, {3.983002109613462*^9, 3.98300219677984*^9}, 
   3.983002238731681*^9, {3.983002289167663*^9, 3.983002317573055*^9}, {
   3.983002347978386*^9, 3.9830024372385783`*^9}, 3.9830024719094067`*^9, {
   3.9830025200017257`*^9, 3.9830025405635796`*^9}, {3.9830025840447073`*^9, 
   3.9830026489489975`*^9}, {3.983048546637723*^9, 3.9830486279062634`*^9}, {
   3.983048669889366*^9, 3.983048798030693*^9}, 3.983048838638842*^9, {
   3.983050536789909*^9, 3.983050571575117*^9}, {3.983050605011605*^9, 
   3.983050652010189*^9}},
 CellLabel->
  "In[1081]:=",ExpressionUUID->"ac15cc8f-a1ba-4ac0-87df-f01af9ddafb1"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39161#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwlkQk0lVsbx18qMiXK7BXnyFD3Uip1lP3sVJLKVKciytitw5WhzMPJFIlK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          "]]}, Annotation[#, "Charting`Private`Tag$39161#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwlkQk41dkbx39UdC2JsvvduFeEGUqlribnpJKhiLqJKGtTl5GlLKncbNGN
SjForGWZS1wMWc+x70ahhTIxREhJUUj+v57/eZ7znOfzfL7nPe/7HDXnc9Zu
wgRBJFP7x2laUJU08/y6EfH/VVWko1pamHoGsNns6TrrmmrWnKHIpdQAiuNs
gqwHqw9OFiXc9A8BfL6ZZYH9TPWlE6a6TqmRFC8wjlkTKK99oF6/OYZiu9hE
Lg29Ty7/KcQ/FhAEN+KWvQwSORb2hcOLo/xMxeySAqKvsaw7kppAefvXu61V
kUGTYvQvxfcozx9bm6OOLK6M2GxsTqHYOdKXq4W23rORvjaVRnG+idtLXQS+
VPkF+WdQ9+06fez1kfkRxqtzQg8obvsSeGM7sim4tseVl0n13/ykeWknOveb
tcSh1BzKWyooW0N0sf6R9x4tPlVPMM/3MEYRG8jn24tzqXyt10D2PpTyfCyd
3pxP8VFDLe6v6GliVmjUJgF1f0zamDyIXh6wLQ2dEvyYN+pbvwUau4+UA/yL
AF97R6q2vTWasvK28PmlmMpn+M5PHkGflplXPYT+/uFDFW6w0fKJqFFHXgnF
Bx+aLB1H8uuPFv6aWgb4E4cZBVaOSKVOZGSvazlgyyaJPbVzQgyvcjkjrQpA
cMeOMjyckW4H/ZJ+cSVgx3Ey9LNdkUnYuIlyM6LqEV81gs+ig/p/BsrewICo
+dQR1spBWl6az65tqgEEzF1PU/FAevT+1SFTP/jChbA+T7TrIvD0868DxKCZ
pdoJH2T0JOHap746ar4qhbeqvmjPppk0r1/qqX7UrtdO+KIDzx70cIQafvzf
+rzrF9ARfTHWKV4jlf/tssNiAHKf6F1hmtoC2OHDwlKHuajplvmYpFgrYG+c
f5HzLxcxdtS19Zz/wf7RWeeuov7QgtunzNoAIRg91JkQgkzJ6xv8Z9sB4ZVp
3CQajtQPg11Z5l2Az9lfzz5+HXHnSugepV2AXdK0qC7JQ54WckKJax8Dtpv3
8LEGHmr9fGPkZNBjav4Gzn+saMTdczF34vATwBcrmG9TvYXe9x9lCX/rpt5X
4zx0uoNUdNfquG3pAUTku60bu+4gs6vtKi2newD7Z5Okzt13UaamMRHzhPIC
KZqAHofsz+s1K2b3Ar6z/vfy9/GoTVKMvcX6GeCbLR181pyEsiD2cszpA+zf
M6tH8tPRTrs1xaz+PsCn5x0r+ZSO2n0dZmUk+qn/WnpLY2Wg6azFwMZz/YB4
5TJg1JiBWJI7Q7V3vASER9bu58P3UUefIO5z4yvAv1jtW8nKQh99Mioih18D
9vyGGmXTXGTcFPBdIDYIiPPu7+yTc5H4kbTUZOYgYGeuUVD7lIuSPT4M+bEH
Af97vpl+Wh6qS40+rVVOcT/W9CfykbhI27kY7hAgynrP13oIUEq3cchxqWHA
Fr1/R+BXjIKqW+abNYcB4bcjJSCnGB3PsfDeASkvPy8e3F+MpK/YOcp5DwP+
jfQlE/A3CtPyMertpnwhT1AnXoI43PQFy/gRKs+ddxWUIgNdwvcAOQrY4ymr
t2yqQOsUIyZKt48C/tuWzEqnCjS9QsJZw2IUECE9y6H3KtBfffJWq4IpZrB6
O6UqkUq4nl79IJWnNznuX6xEwq9OTho9GAPsgXEaHqhGnVHVLgY644Dt/rLC
9m0N4ra0SZbtHwf8QMisEK9F+qIvHrEcKe9yz9NIrxYlhM2I746j+INKSpFf
LXIN1vx77/I4ILr635uK1qFv52+vtOqZAOypZqSlV4+0Hd0y3YPeAUIDRKYk
NqIIA8mxtPYPgBjzTz3xog15HHctdxih2M92e4pQO7K6WMlTWvoA2IInMsva
7WjN620KZvLTgO1nd1f5Sjt6wRiuqjedBkTTMsAbO5AHH4g8yqX4n5UZDy92
ovjyrwnJ3h8BccczPYx8jN4+5yDO0gzgu5gccBXrQVY3WXbmNnNU/wUtpzb1
o59pvbUR6fMARliL1UkPIetxvr5m8TcA3yyMsgzeIDrDYCFiBQGfahjXAMYE
KhMuef3TbSEIZZcCG5Q+IF6Dog4hvwKWfIUKeRozqKb+U8pc9UoYZ+ndNcKY
RUpz7n+kmopAsy+PEpHUV/TMzbbM/bModAy4afDSYRG1l/4E3BJosOTCY4nY
iu/ojWGKmbSqOCTuOw19niew07ewK4MtEnDVwHBrUr0wFv5I2+HMXgNltwce
YfitxCHSwjdChdbC2f7HpRXWIlhV2afAo3ctXPhvwt5QezU+bLRFVi9RGopl
Pl10GKbhLYSOVKinDORczPxXvFYcZ770NRdsXwcdNBbkyy5J4pLsAsPPX9fB
AGlb9zkdKewno4FaO9ZDT7nXB1ZcXovb4idDA2JlIaPA23GrlTTuKp8cKDsj
B73OSmtV6stgr85/J6R2ycMYO5cvi2Lr8IMFVUO4LA/fPdTN4HWtw1FNyaRw
rwIcuJshdzdlPSbyzu5NTlKEshmXr/JtZfH6kE0qlg5KUEVyS+i0mBzum1OL
it2sDNUPtEcrN8jhzeGcnQWzyrD1TND0wFl5vLNoKsihXQW+sdvVXSCrgLu/
YqE3sSRUcoxuvZWvgGmbww1Dj9HhlcJJcaPdivjjqnDRYu0NcOOq2yf7uxSx
+2yPXNX0Blj3l0zr0mEl3F6r65Drogovd/R+jepVwnpCv69e2akK3zdIb2Ud
Usb2nd1Hf9VTg4Kbq/rMS5Xx0Fu2+/NENTi6N8dRTVUF690mmNZLatCbFl/l
FaSCOwrVt704yYCGr5tsJP5RwbVqp6WyWxjwc8HWGHlVEgfTu3jOOkzIv9Sh
VehG4gCvyd+Uf2bCHL3N0y9Ok9inTnRfry4TSlymbSPOkPj0afhtvz4T5pvb
bjvEIbFFfqGHFosJSRdZxSFPEqsY3T00bcKEkVZm3Gl/Epc72EpdcWbCeOPu
zflRJC4quDBp4MqEzzT96xuvkzhPKLb5gxsTdoddevqKR+K0zLZgp7NMmCw6
5k+LIXHk1K7pfV5MOFA4/cg+lsTHLtOfiF9hwndDMfqTSSQ+3GX4sCGYCemX
YusW7pHYTM0m6vJVJpxv/NhNSybx7sabez6EMaFfqfAFjVQSq0sKFXXzmPDg
rFaN7X0S00+RMbxoJkwaaDrq9oDECoUszr6bTLjf04jjlUliCbYPozSWCTeZ
LsmHZ5NYJDvmu+ddJkSBroKYHBIT8/x+zXgmTFMfbf3jLxIvmDWXDv5B8f5Y
1zQ+iT/9ORybmMiE+gMB3JxcEv8PgHa0og==
          "]]}, Annotation[#, "Charting`Private`Tag$39161#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.9}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.0001131841273654857, 0.0001131841273654857}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(TF\\)]\\)(r)\"", 
       "\"\[CapitalPi](r)\"", "\"w(r)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.9830506606505504`*^9}},
 CellLabel->
  "Out[1129]=",ExpressionUUID->"1613b965-4c0e-40f1-a377-a12a381fdeb6"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39265#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd0gk41VkfB/A/SmXJkiXcK/zLHtG4dS3nHEt1h8YuEcJEhclSliKuPSl0
p0TZZl7blOEiW6FryRUaWcbWgknZRle2Sqr3vO95nvOc5/N8n/P7/Z7zHGXv
QHsffoIgcvH+38moaLyzNHwVEP9fW42rtJRqK/PPQIzL2q2PTOhrhoJR+RHY
6HVVywuTo/NVWenhcdji3Id0nknUCYaOV/4VbLbMhZYvJmXdr9r0uWnYpXOy
FZvB+9wG7bhwFrbxn8l0MSB4LOGjX+otbLPDm5A0UNxu0+qQn4X9Q+/RFgVA
65C7blx9F/vLBesMZWAdPeW8h5uHnfvtc/kesP+us0TyQgG2QEWpsSaAHxvD
IsN/xzZVc6XrAisHlZeBfIWQYI5+T7LXB84VyaanUotwPvRmEhqAwNP2Ij/l
l2JL3JVrMQKX2uqCTTXuYYtNrzpCkLSLOmxQfR/fl9uukWEK8oanf1PklkMC
CcW2lx8Cf2cXx6eos7Hr4yunj4AXR1xq4xewmexed2NLMP2fZoWI8Cps55jl
gzZgwS7YOsS4GhKe90zOLdqC5e9kbADfA+w7n0zt7cH3EynvPFNrIFFgXJkE
nYCslGPlj/n1uP7LlljOCUBpFZwyP9UACaWitoB4d6AS1CADNB5iz28YOJ4E
Oj2KUfrVj3C/eVCZ7gUOJ8weVuA2QyIjp1Ss3Acc1c+5KH3tMSRsLw1/6fAF
GkFqQ8nqHNzPMXLo3Wmgqzi2NW4Bm1hrO2bkB4wuwXNh4a24/kQx80AgAH1Z
ycuj2CP90+/Ng4Cp+lJBkHEbtoPdTV4QODJUOODH1w6JmRJ/c7sQ4KAvRD+Z
+gTnJXv0QCjwnxsUYOR3QiLrsoBJcyToyLCaFhV6ColSsTud7CigcqC1a+AC
9kzITz4ll8FYfMWNk5ZdeH6dsr6CGMCgXt0VvtqN30utl/5PLNhtC42KrXoh
ERD8wvt0EmCu1SgG1GJrm+Zq8SWDc9YyfNniz3G/bfIbOcng6cq1KY9IbPG3
Wx+MXQFM00v352z7sLPFos+lgvdjjnT+jX5I5DR41EZmAIqOuJaP3gAkMmff
Do5kAMvYbkqnLzZDtXONdgMUqZkRaX3YWd0XLdZuALcLuly5kkFIlCdlCMb+
CrpEhZz07IcgQZPRo3IzQTF6HORZOgqJb66eR6XzwEHX7dX0Mewurxy/q3mg
+7z7qqTIGCR69g2eJfLBYvGXi08CsffNiwnz8gFd9GC85oEXkIhnPfefLwA9
o+xbK09eQmK3OYUx8zv4EPL7wytvxiEht8aTo5UAs46Ib2yhCUj0Bt8tjy4B
wg4F+bkktjtDpppbAnIDeJNhTtgmz7yET5SC1vzrvhoN2KkFhZ+S/gDCgl2B
acxJSDzt9OAs3wd5/WZxx8XeQOJaXIR/BhtENnV+5qphx9r19T9kg+Ol1sEH
EHbRGWbgWzaQiHb1lAnG1pscYBhVggSNEDDYj12os3hpthL4MX9bt8mcgszT
WkujNtWApkOcP0J9B5kBepNnLWrBDrmkuVoDbFouGRpaCxYFRLxVrbETVo/U
FNeCP0Zl7TbHYN/tVh3cVgcoibq6bRPvIDHQ8Vdqfx3gf+kxDwqnIXHAgTH+
SwN4ltL0M01rFhLHLbevdzcCZmeXaP2hWcg8/y+fw9YmoL9lpI7uiXPDBdas
RRPISlgSNrmF84uXw3qbm8CpGLUH5t9xXsUpvFzTDDYu3NhkNzAHmY1+P+o6
c4Cmp0+Rf+S/kOPomLvpdCtIoolOF3TzIKG2Z6lvsgMEHD/V4D7Fgygi6vGO
zVxgd+lRqvxXHmSuu1UFqnPB9vEfdlrKLkKOucvX0EAuGFF509jGwP5Te+TR
Ny4IuAcF6+4v4v8gK6+p8hRkNnzKyg3+ADmSW/ZGRXWDmWG/Zr+vS5BQ1Yzf
A58Du3S6q5XzGvRUvWbh6zIE9m4bbEn67TMs4DNocqS9Avaz9/TVqjcgZ6As
aWnvP0BRhbaeJEAgdMb7QWPQO1DPXzOufYMPcaTaOytb50Bqu5wWISuAOEo+
5lNWPMBpW85ba9qECgzsbT6bLwH5Nf/b+QxBxKlw2ds3vAKGfFzq/Ve2IFtX
STPfJx9Bd6029MnahsRb3dRD29fBW8M8SwklYaQeEesVXPoVeG0kRE90iqCN
GeEUnWAC8n/YdsDbaTuiuC2orHzhg3ES/Nfi+cSRiElOjThbACophFQEDIoj
dmi40IT3ZmgL9KR1syVQwHXPoZcbglCP0BKLPyeJJh5cex3SuBUWvThvxTbY
gXIi1m83nRSCNSUVhiufdqAJ+qpZ+7owDJNUbX7aI4XafzUL2V8nCrsy5+Mj
WNJIqpR2z9JBDPY2zL+qPyODJpC77VCSOAx69npOzEgW8cdWJO53l4CF60qG
6Lss+pn6aFVRRRKmdORS+Qd3oo2Vto9Dy5KQKDtrnntHDq2N5R5Pr94BpeLU
KTbu8ojp8eK9vb8UHF1TTmHtU0DyDPmpkr3ScF+i38GKVQX0qT6x859X0vBg
1UKkezcF9RbHsMVuy8D+T4/53rKoyIVBcPYDWbhtX6Jh/DFFdLPKKifkpSz8
sDlxS7XmLuQ23hmbE7sT+q8OyDQu7kI9z8qYidJysLtFx/3+z0oo47XR4/Fy
OajL98vWTc+UEKgSdbQD8tDtWb/jj7rKyGIyjFXbJA8nZ5z8h7OV0SNBTcs+
pAB1bxCk/Vdl1OBUpnn3gQLsqdz9w4iHCppgvenm7aLAFmVfsZJOFSQouUJl
XqfAGMXeVG8tEq1C6O64QIERQfOnFfaSSL5c0mbpPQWGtG6xGNQhkZUXryN9
kQJ9fdHGIX0S3Q8bZzxdpkDr8soADTqJ0uqcM2nrFEgBN39aPEyiqcoi93VB
KmxwdxGL9iaRm1rrX6pKVFhVETpPO0WisEit9BplKizjY3F5PiRqzo4ZMiep
sKCoK8brLIkOP9+87qFKhVcWjBYtgkh0M9X1Vro2FR67rNgnHE0iWlUDOXaQ
Cm17Df9sjyGRSov9MS9DKrRUdk65HEsivzM24jNGVGjyJN2Ul0Ci/WdZ8iuA
CneL8lX1p5JopGZniuAhKlQ8SU1LvU4i1lTJx5TDVLizku5nkU6iHIHRBREG
FYo4hajUskiUno+CJayoULAk7du5myTy4iV9Yx2lQuLzvTG1TBLd+Ttth5Q1
Fa5bcmsnbpPoFMOTfdOGCpdz3rCys0nUYybwt5QdFf4X5HlKpA==
          "]]}, Annotation[#, "Charting`Private`Tag$39265#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd0gk41VkfB/D/pVSWLFnCvcK/7BGNWxf5H0t1h8YuEcJEhclSliKuPSl0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          "]]}, Annotation[#, "Charting`Private`Tag$39265#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.9}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00011183442734653408`, 
       0.00011183442734653408`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=3\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.983050660775552*^9}},
 CellLabel->
  "Out[1130]=",ExpressionUUID->"ce85b17b-b37e-42f0-8dcc-406c44c9c174"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39359#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk4VWkYx++1jpBE1mM9TZIZCmX/vq9StiiEasIlS5bsImSnjC2mxC1L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          "]]}, Annotation[#, "Charting`Private`Tag$39359#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk4VWkYx++1jpBE1mO9TZIZCmXN+Spli0KoJlyyZMkuQnbK2GJK3LLU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          "]]}, Annotation[#, "Charting`Private`Tag$39359#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 5\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.9}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00011067687761090895`, 
       0.00011067687761090895`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=4\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.9830506609161654`*^9}},
 CellLabel->
  "Out[1131]=",ExpressionUUID->"c6d43e8a-9d14-4648-9d2e-03b3e8e7a1c1"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39453#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlAk0llkYxz8SI8qS7O9n+ZS1LJU1z71JERLKZyklYSZMobKWZJclTInK
0oSMLxERRrIrS7KPpaGIwdilGNXc7jnvued3/v/n/zznuee8Mk4XrFzYaTRa
Gvl+3MYFlXcX+24AK+/HEa8sUpYufZrxCyLS/f/6nuvrrOhyXsnw+8GHfuvr
0zebLkq56RuCmNY9tFOdU/pXThjvOpMRRXjbG4e+z/qPW97VaTTFE95rpp3J
DrNp5SohvkmkPtNwd+cm4GSGfXaLuf2jPqcdCwJ9y9HaYxkphD+O6/eJgGaj
WNy+4nvEX83trEIH86Axm+1N6YiVV9QjnSkLu+/ZCETOZBLW2OkevQPQ50qf
QN/fSX1JG3+nEpgekx26wJZFdPGLAgGqYFMQud85JpvkFZ4rxRpw4Wcr3iMZ
uYRbkVifFgTUPffar5hHmHfzm0ldiJCi+vYWswhbRKiqAKT3TTygNz0heSE9
/2UYQE9qTmi0QiHRhZeeRBnCoJFdaehMIdHNVrSiD8HEwyoJP98iMg9jZ0uH
CcxYepl77ysm/irJHrEjsPSdcd2D7Rnxfzv3zP8ofD8RPe4YU0L8dw38sRWI
CB1/ejijjOgz0s96bUCylnPsgHM5YV0mr70dyHqWC4NiBeHRePNJe9jVSr+i
Ufwnyb+Wk6B8Cg6FTR6SaKoieYkHwzKcwEzjvv+22JfEb/+tN+EsKHrK90Yq
VCOWkpcpPcoZVOkDP4XMVBN/v/ONKFfQC0DnfXxrSd5ae+9bN4COlMil/h+M
zrUuuMN+hcVMz311iNnzVqBU9Fcw6s3qcmOrJ+xu5OJ3AY5pbNI5HdNA8pKT
U5A3uE91bzDOeIVYboP+mj2+0JhgOrF502tEC64XSsn2A1mt2uauS68R83ZC
hJ+/PwyEFiSeNmlGtOo3hSXKgWBM3ZDy/dSCWFNVp6UqgkDOAunlmLYTv3yu
BQqF4JUSukdpO8lzM7pUFwrnzYXZUvnfEj7bxDwcBq+XY8dOBRJ2tDOwtQ+H
4P0BrCmLDpJnw2OWGAmzA8d12Nc7yX60n89YxYLkLn5lF/Uusp/JqLXFWDC5
3iL5yrWL9BNPaLgVB9nyBrT4jq4f8/Mlv4uHk5dUm8QedSPmQf0avtoEaN68
yVrdqhexAirSnZN+gxz80tMxtx/RPB908w6kgrb9lmKdgX7ELDm6+wXchZaL
Dp8EeQcQyySLqZp1F+Zz/vNvuEDYLbDD1use6GzWDlXSGiT7aB15KZQGrf2F
t5cbhhDz6lODf1EmLHj/XhE1OoyYn3rVri89BINGv2+Fm0YQLTdpdVY9C3iO
ZWakMUYQc+Os+gvPLEjzmHvvY03Y5c77gLksqM2Ic1UsH0Espw8tAQvZwMPZ
fCE++D3pt6IezZUL6Z0GIbZ8o2R+qT21gY8h8MWr1SZ5wiNC61X1j8E219xL
CxNW2DknsiUfBILsHYW9Rsn7zxr+/SAfwhS9obuTMHVLrbLtCbgFP1g7mjyG
aPyskJP3CkFzF+2iETWOaGZ6Jc07imGrWMRU6d5xxEqfNOSyLIb5DbxOO8yJ
bhuZ5hVYDH/0i1huvEZ02YMZ7W+LQTJcVbVuZBwx7STuF159BuxDp6YhawLR
OFpUOEZKoC36xVlN5UnEvEzl/t1YBsGvmjeXHSSsGOT+fq0MNLj+eq7jOEne
O/aRmGo5pIQt8ujfJlzVFqCUUg7O1+SfHfhOeHZMrs2jAtYvJXJYdk0hZofo
7q3SlaDk6JLtHvgvojmHdkY8eQkRmpsnMlvmEFP583nBkjrwsHUudxibQ7Tx
qwNhXXVgGfBnjPhXwlnqElsW62DL8B5RE5F5xBpIFnJRrYe/ZEcr64wJG5gW
ybHqwSMPcT5nzSPmH1f+/SenAZLLv6SkeS0gpvpqvm9BE/zT51bl9nUR0Rpx
3D6OVrC8qWNvarOCWIeyxvTMumAnd3dNxINVRJvLf9xxoB+sJvM05IvXEa3y
0s6la8NAl9Vci9hAw6w7ZuoocBTK2EuGVRLZMPO72/Ss0QTE1Isp00Q2YJqV
6Zn6w9NQXbeUvvKCA9PeOGbFzM2B+Ir7nQxjTtzbzs5qNVyEXhe7MvdlLuzO
Shwa+rgMLaUqyCWFG09v4viD/95n+KibbiIgzYOrjbMV1fetwZn1sKCRV7w4
eHt+X5XaV2Bf4NZyst6CmSlQlsdBQyEC7LGhbPxYeCX2+YG7bEhawrvAo5sf
J4tffrtVYwOyAPVtqqkCeP6kINtwCQdSpynzhZ4XxMm/f5j97siJsgcvmhbu
3YoHp70nB5e5UMmjAt3lL1sxa/3BgEcYN/IR3FH1ulUIj/RLV9Ro86Dm5OlQ
v6RteD72XmR4By9qL59+V/aLMB55UtklELcFebb9PcWnJ4LTbzQ3zUvxo6w1
aV38XQTrmX50nJvkR9GNaRR7tyiuogu6ptUJINrjcwfS7orhkQiFTME4QSQU
oiB51EEca2tKWURabEX9KzLRSWoSeJRPdnVKRgiphbtpF3ySwOYK7A2OH4SQ
dtFMoEOLJC6w+vLQp2Ab6vzyku1jEoW9HzZJHHEXRtxq4bqhTDp2+km5plJK
BC1sDOcqVpLCN4yQAtuwCHL/1CVcOS+Fi/o2hovEiaKWml0OrLPS2F7JViTf
UAypsv36E0ebNC6S+/opYUkMnWzrPH5YVQY3br8zWJsojt7/Y+3elyqDpzhX
R//UkkCqiTSG1VcZPB9+Q8OmTQK1PpXb89cpWVx2cbvMuL0kqpFx5Xv0ShYn
PLyvkD8ria7R22OclBlYPsUD812kkJ/n9M8SOxl49xGfvVaXKeRdy2XYvYuB
33mGvLzlSyFXV7x+UIOBhwySk0SvUMj8yVMPRR0G5pA/sUcinEKScOvI/CEG
rhGdOMt7h0LlDnZ8QU4MLMIqdUyvoFBRweVpTWcGPiHTOd9VSaHHbElNcy4M
fPxt2jbulxTKzG6+duYcA1ur6FPedRSKmtGbN/Rk4A3BjnKolSL/VXoHTxAD
qwV48ze8o5BFu25+/TUGHvmQOrU0TCETGZvoq9cZWDTJ0k72A4X0G27unwtj
4H2pbstXxykkt5mtqDOGgUPOC8qozVGIfpqKj4lj4GqOmIwTCxQSfarjZniT
9JOPKIpYohCvtbdsaRIDb3/49fbgZwpxPor/dv4WA9/s8XHduEYh2mregHwy
A68aerTsWqfQmklT6cgdBvb3GKq3+UahpfujSampDDzZ2mAVTKOj/wF/uGn0

          "]]}, Annotation[#, "Charting`Private`Tag$39453#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk0llkYx18SI7tkfz/Lp6zZKnvemxQhoXyWUhJmwhQqayG7LGFKVJYm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          "]]}, Annotation[#, "Charting`Private`Tag$39453#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 6\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.9}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00011444838736967038`, 
       0.00011444838736967038`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=5\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.9830506610411615`*^9}},
 CellLabel->
  "Out[1132]=",ExpressionUUID->"7fd9e405-0196-4fc1-b55c-3ce0da5b8558"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39550#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39550#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39550#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFznlI03EYBvDfpmnDY2nex9pUspo6lVpukq6ymIppyyOrVc7msZkOoxDy
IKfishSHqJN0Bpli1trEMcEjzdKcQ1ojs6gMkdQh3kNFuyDf7wMPD5//Hgov
h8PHYxgW87f/lq3oaViZuB+G/Y+KSlYr5Rnhu2aYmBb58jxw/mV2QIq8HEyy
jR28IK8H56RzrGPkbWBnh3hlpFwDFs4bzNjyEfBTVr/oetskuEl/qvgicRqs
k/Sm0qlz4DK6zc9m7SJ4dkLQJ9hZAZ+vYlyKTjKB/QmGgbLHm2DOXHuwb+c2
+u9F3yozw1i71uC7vvtV48AVQ65UzNkM/Or1apOp1xzsZhLWydkW4I/8ZI1w
zRKsVfuF8+sJ4BlmU5Qd2Qqcsl1SODViDcYvE47zEmzBxXb4B2LcPjDZPVeR
ZUCOCwtypMnswEEYlSjOtge3fLkV/fLYfnBXq4K5toF8x/5g37sxB/BorVGc
J3UEj3cbv2oynMAi3bd5Yqgz+MkWmcn6jSx52+iJN7iAsY7M040NrmCH4kMe
sVw38KSJIpEGuoMDSwUhinXkENXCXa7WA6zf6MfNSD3BhMBSpjiRBF7eU2rZ
eeQAWLj+walnCVk7EMB9lkoG03A395rrkK/o9PGRNAr4x2yCcEKGTKvGvDk7
yGNKn6OfrnqBByhpxNYR5CLSeAWP6g3OExnT3f2RcwctIwwByGlprO0zwcjn
XiizDjOQPcJqYpbOIndzk4mFPGSV4raRfgO5AycdXuQjN7eMFqVkIpcvhC5F
iJATC0jvrQqR48aZz4eKkKMoSZKCe8gn3lSdXCxB9rHBqfQVyKRrnpUVD5Fd
lAxBRBWydUKul1qKbNFa+Su7BhnbbP/sW4u8FTWsnqpDXn00LZXJkP8A2oME
Uw==
          "]]}, Annotation[#, "Charting`Private`Tag$39550#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 6\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 9.8}, {-1., 1.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=5\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.9830506611505327`*^9}},
 CellLabel->
  "Out[1133]=",ExpressionUUID->"3a14b2d8-00bc-4460-9e05-6d0ff4959068"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwlkQk0lVsbx18qMiXK7BXnyFD3Uip1lP3sVJLKVKciytitw5WhzMPJFIlK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          "]]}, Annotation[#, "Charting`Private`Tag$39648#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd0gk41VkfB/A/SmXJkiXcK/zLHtG4dS3nHEt1h8YuEcJEhclSliKuPSl0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          "]]}, Annotation[#, "Charting`Private`Tag$39648#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk4VWkYx++1jpBE1mM9TZIZCmX/vq9StiiEasIlS5bsImSnjC2mxC1L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          "]]}, Annotation[#, "Charting`Private`Tag$39648#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlAk0llkYxz8SI8qS7O9n+ZS1LJU1z71JERLKZyklYSZMobKWZJclTInK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          "]]}, Annotation[#, "Charting`Private`Tag$39648#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-3.6140072416183483`*^-19, 
       0.00011444838736967038`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=3\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.983050661400525*^9}},
 CellLabel->
  "Out[1134]=",ExpressionUUID->"2be267ee-2047-4c10-987f-e0c46d5ea790"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwlkQk41dkbx39UdC2JsvvduFeEGUqlribnpJKhiLqJKGtTl5GlLKncbNGN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          "]]}, Annotation[#, "Charting`Private`Tag$39746#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd0gk41VkfB/D/pVSWLFnCvcK/7BGNWxf5H0t1h8YuEcJEhclSliKuPSl0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          "]]}, Annotation[#, "Charting`Private`Tag$39746#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk4VWkYx++1jpBE1mO9TZIZCmXN+Spli0KoJlyyZMkuQnbK2GJK3LLU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          "]]}, Annotation[#, "Charting`Private`Tag$39746#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkQk0llkYx18SI7tkfz/Lp6zZKnvemxQhoXyWUhJmwhQqayG7LGFKVJYm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          "]]}, Annotation[#, "Charting`Private`Tag$39746#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Complexity\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 5\"", 14, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00011444838736967038`, 
       3.6140072416183483`*^-19}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"n=4\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.983001868095217*^9, {3.9830019928344803`*^9, 3.9830020228913484`*^9}, 
   3.9830022015609283`*^9, 3.9830022433252945`*^9, {3.983002320901084*^9, 
   3.9830023498533306`*^9}, 3.983002403288498*^9, 3.9830025432353745`*^9, {
   3.983002587372727*^9, 3.9830026034347444`*^9}, 3.983002651573916*^9, 
   3.983048808202258*^9, 3.98304884487303*^9, {3.983050657150654*^9, 
   3.983050661666145*^9}},
 CellLabel->
  "Out[1135]=",ExpressionUUID->"efcd86d6-5648-4d97-ac38-d6c15f5e78d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.0069750`"}], ";", 
  RowBox[{"C1", "=", "1.74273"}], ";", 
  RowBox[{"C2", "=", "0.274732"}], ";", 
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ani", "=", 
   RowBox[{"(", 
    RowBox[{"presst", "-", "pressr"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr", "-", "presst"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdr", "=", 
   RowBox[{"D", "[", 
    RowBox[{"pressr", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dptdr", "=", 
   RowBox[{"D", "[", 
    RowBox[{"presst", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drhodr", "=", 
   RowBox[{"D", "[", 
    RowBox[{"den", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdrho", "=", 
   RowBox[{"dpdr", "/", "drhodr"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dptdrho", "=", 
   RowBox[{"dptdr", "/", "drhodr"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr", "=", 
   RowBox[{"den", "-", "pressr", "-", 
    RowBox[{"2", "*", "presst"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr11", "=", 
   RowBox[{"den", "-", "pressr"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr21", "=", 
   RowBox[{"den", "-", "presst"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"4", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adi1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"den", "+", "pressr"}], "pressr"], "*", "dpdrho"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adi11", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"den", "+", "presst"}], "presst"], "*", "dptdrho"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fg", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["A0p", "A0"]}], 
    RowBox[{"(", 
     RowBox[{"den", "+", "pressr"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "=", 
   RowBox[{"-", "dpdr"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fa", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "r"}], ")"}], "ani"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod", "=", 
   RowBox[{"dpdrho", "-", "dptdrho"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"den", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"r\",FontWeight->\"Bold\"]\)\>\"", ",", 
       "\"\<\!\(\*StyleBox[\"Density\",FontWeight->\"Bold\"]\)\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0.0005", ",", "0.0015"}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pressr", ",", "presst"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Pressures\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.0002"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(p\), \(r\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"ani", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Anisotropy\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.0001"}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A6", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"drhodr", ",", "dpdr", ",", "dptdr"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Gradient\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "0.0001"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*FractionBox[StyleBox[RowBox[{\"d\", \
StyleBox[\"\[Rho]\",FontWeight->\"Bold\"]}]], \"dr\"]\)\>\"", ",", 
       "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \(dr\)]\)\>\"", 
       ",", "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \
\(dr\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.45"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A8", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dpdrho", ",", "dptdrho"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Sound speed\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.3"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \(d\[Rho]\)]\)\>\"",
        ",", "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \(d\[Rho]\)]\
\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.45"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a7", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Enr", ",", "Enr11", ",", "Enr21"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0.0003", ",", "0.0013"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Energy conditions\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \
\(r\)]\)-2\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\"", ",", 
       "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \(r\)]\)\>\"", ",", 
       "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a8", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"adi1", ",", "A"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "10"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<r\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(r\)]\)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a9", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"fg", ",", "fh", ",", "fa"}], "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Forces\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(f\), \(g\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(f\), \(h\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a10", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"mod", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0.01", ",", "0.2"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<r\>\"", ",", 
       "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \
\(d\[Rho]\)]\)-\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \
\(d\[Rho]\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 3\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9830027130408163`*^9, 3.9830027135876827`*^9}, {
   3.983002747675481*^9, 3.98300299073729*^9}, {3.983003113699939*^9, 
   3.9830031176998177`*^9}, {3.9830488644505625`*^9, 3.983048921480093*^9}, {
   3.983048982407216*^9, 3.9830489855668664`*^9}, {3.9830490251377516`*^9, 
   3.9830490281209536`*^9}, 3.983049192370102*^9, {3.9830492725551767`*^9, 
   3.983049281289291*^9}, {3.983049350987732*^9, 3.983049356518813*^9}, {
   3.983049392439605*^9, 3.9830497310480413`*^9}, {3.983049832109375*^9, 
   3.9830499421413755`*^9}, {3.983049988605688*^9, 3.9830501170236816`*^9}, {
   3.9830506755719786`*^9, 3.9830506960244904`*^9}, {3.9830507278828993`*^9, 
   3.983051063929955*^9}, {3.9830511489742785`*^9, 3.983051186061592*^9}, {
   3.9830512236542215`*^9, 3.9830512706840425`*^9}, {3.9830513147452145`*^9, 
   3.983051317995112*^9}, {3.9830513602556276`*^9, 3.9830514424875154`*^9}, {
   3.9830527423284783`*^9, 3.983053248730504*^9}, {3.98305328014497*^9, 
   3.9830534038912373`*^9}, {3.98305345885833*^9, 3.9830534593426876`*^9}, {
   3.983053933552966*^9, 3.9830540481120157`*^9}, {3.98305407820487*^9, 
   3.98305410239163*^9}, {3.983054240243287*^9, 3.9830544063476562`*^9}, {
   3.9830544481588907`*^9, 3.983054718562374*^9}, 3.983054838647162*^9, 
   3.9830549817522154`*^9, {3.9830550798687315`*^9, 3.983055216020876*^9}, {
   3.983055256472777*^9, 3.983055320908334*^9}, {3.9830553932747793`*^9, 
   3.9830554287893314`*^9}, {3.9830554805846453`*^9, 
   3.9830558376337643`*^9}, {3.983055876913826*^9, 3.9830560240877533`*^9}, {
   3.9830560563524055`*^9, 3.9830561576618447`*^9}, {3.9830562504246902`*^9, 
   3.983056366368958*^9}, {3.9830563974617705`*^9, 3.9830565659658265`*^9}, {
   3.9830566115582104`*^9, 3.9830568993098373`*^9}, {3.983057014525096*^9, 
   3.983057062976774*^9}, {3.983057269583581*^9, 3.983057272349122*^9}, {
   3.983057413172998*^9, 3.9830574171103787`*^9}, {3.9830652013580446`*^9, 
   3.983065228780698*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"2f0585ba-c18f-480c-94b3-777b5e8ed692"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k01VkcAPBnCWWJEtlevCd7SLLX91r6kd3jvTeRkkLxJmuUN8haIsrQ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       "]]},
     Annotation[#, "Charting`Private`Tag$17156#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"r\\\",FontWeight->\\\"Bold\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"Density\\\",FontWeight->\\\"Bold\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.0005000000000000011},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.6, 0.85}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0.0005, 0.0015}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.983065230621951*^9}},
 CellLabel->
  "Out[379]=",ExpressionUUID->"bb2e1978-c1ef-484e-85d2-140cf577f4dc"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk4lWkbAPBjiUL2/XBwDs6LhsgSmvd+yjKGyRYVOVlyNHHGlixpkKXC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          "]]}, Annotation[#, "Charting`Private`Tag$17217#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk01N8bB/CxFpGtZuzMfDBDRfQlS3muUllCkYQsCWXJlq0IWb8a8s0v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          "]]}, Annotation[#, "Charting`Private`Tag$17217#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Pressures\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., 0.0002}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(r\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.9830652307491727`*^9}},
 CellLabel->
  "Out[380]=",ExpressionUUID->"9f5d1f20-0afa-459e-aa14-79b170811131"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdzwk41VkfB/C/JbJmvfZr+ZusuahwlXOOmmKoSIkK3WQZS1mmEMrNFm7Z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       "]]},
     Annotation[#, "Charting`Private`Tag$17308#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"Anisotropy\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.85, 0.85}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0., 0.0001}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.9830652308431234`*^9}},
 CellLabel->
  "Out[381]=",ExpressionUUID->"22ddf221-d68e-481f-91d2-eb787e9077d2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nc81P8fAPAzkpV1d59hRVdRMsrKiJdRoYzsvi0JCSEVSlFCoeFHmeE0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          "]]}, Annotation[#, "Charting`Private`Tag$17372#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk8VGsfAHAkUfZt5syMrVEpSYsUxfyKspQSipIbri1L5M2SLFmzXSSJ
yFaWKxKpS3jKkp0ikhbLTQpZipnMobzP/et8vp9znnOec85vU7L3NHPk4+Hh
Wc3Lw/Pf0bCs9vaPgVjdgepOenauX12FquKT8mwXlm2V43eb0pNIi6MtEJjt
zzLyE1XdVuqIAq0Nt9llR7O8X4kFSZf6IHnR4w3m2WmsjTpdATylkcjT2UzY
JLuIFdzY3TlYchNRpC3KjbKrWO/lM5vMS/KR22TfKsPsVhbnzgn5w8WPUQE8
87ItGmTpE5kLa2KbUVbvwTArsU8sQZ/fmaxHr1BXTN2fmqoTrA+3q1Zquf0o
SlPkS07HLGuoKy97T8579HXAFbn++sGa2KJ+8LTLCDqRqHXmiCWH5aHzoAS2
fEJqQn31Ublclqamk8yv7s/IbKJ456ZHy6ykcpZO/+6vSH69Jhm1igfeWrcu
1tROoiq+x8Nbr/NC9YPmegf+aRTXRKjyUFZB98lyceWts+h543wWp44fJl+H
lGs+nkM0jtutbEMBmG7WcJd6/B29cTxd5bawBkp/jUnl1P5AHU+2shzThGBN
u0bj64fz6LN2lrGE4jp4Z+3Zv/naArJbjggeaRWGkmu7xDNs2Yjvu9Ae+5Oi
8M+n/vRNchwUJsEXH84rDpbzp2RDBzlIke5d5t4nDr6qkvVE2E9kqrtDRj1d
ArrTrAKeiC+iHTyqYuEXJGGT5KTw8YxFlP/+f0ce7pYC8cp/hSpFuOhxYZn2
wqIUZB1IYY56cpFtaF2S3rIUFB9dN+B+kYuErTvGk1ekQLO7OvqnNxfZi35J
3iEgDVkPF8aFfLlI1Ed+6oKUNLxbOZ+0PpCLnA7+lTGhJg2jI213mdFcJPvR
dXnIXhpSlIJ2OWZzka/kRtTWKQ3jjKOOE+1cdE1F5/LIS2kI0ZT+Jd/JRWm6
Fho/e6VhzUTPP+ZdXFTjGlasPCgNpJlL6tOXXMTTOJQa8lkaCl0yuEF9XBT3
v1ueu39Lw1ijpOP7j1yU0yeolKsuA3Y3Lmh/n+Wi9tSpcP9kGYifWXMqXoJE
p26ZR/bclAGhH3d8cyRJ9O+tmqgt6TIAHyHtkRSJyLS4mA/ZMnBCWWD4jQyJ
tmSoJkKpDCz3/Q6UoJEoLtvttmCrDESctBG1XE+io0VTD9N+ycD2lchNyjtJ
9LbIvOI7jywIPu2+Sd1FIoe/ax4Z88tC0WMBQWENEgUWxz1ZXisLImn3Fmd3
k6i0RLXWlioLW8z3i5RokUi03K1FZZcsqNurEWwg0cvqqY9VLvh+SinnO46R
SD5KQZvPXRZu15XezTxOIncz89QjnrJg6d837W5KorVTT48N+chC8K/iirVm
JNJnxD5bFS4LHcKqvPtOkqgqWCX32B1ZeBVKablgTaIcPUeHsR5ZuBumW8B0
JtGMWPpztX5ZuHofJAewdT50MvzeyoJcn8/1GBcSvbuk0S80LAv3No62TZ0n
kXTBqsPq32TBPjZ1Q747iaIF8zYFCFBgRDUge+oiiby6hibF9lFgWTvBsvUK
iTa8oZco6lKA6n//qEUgvt+QlceOAxSwvVHiO4ytN9c7a2ZAgcjcR+fng0gk
K9WycNMcr6806Ja4SqI6q7LfdHcKvDXWyleJwO87FiKpcocCnZOpm5/FkejZ
t9rXe3Mo4OQg+mVHPIkusbkpRncpsLJb/8Nd7I8Clyhuf1NgrYfhhci/SPRw
swvjwWMKJPTo7WIlksjS03SjRjcFRAUKT/6VTKJ7pKI2rFDAIbcvLyWNRH3T
Dw7c4KMCA52U5mCvGt1vNL6aChdjBu+cSieRfYuVVbwwFTY/ceRK3yaRYkqS
71uCCrUpZH9UBonuqPE88tKgwvz1OGBlkahTMeFp4x4q8NiPQzL2shSjQXYf
FWiL2tZj2GfJPT21B6jg8th0KDKbRLQWz1nB41QICL2vhHJIlGo7rJp7ngpi
3purV90lUbO5x64FdyrIzyq4GGKzDy9pG3hRIZkjsSse20KNYjztS4WmcFc5
iXskkiKPuWhFUKFgOtBAPJ9EB6c/eMZfo4Jx19CgCbb3iKvfcCwV2lcgJha7
tzkqKvI6FcQjYli8BSRKuoHu9WRR4U+TRpEx7OdRR0uU86iwpf5ZHK2QRLOX
3z3yy6dC/PvGTabYx2w5DXIlVOh0d35ahS2stm30fDUV+EXqTEKKSBTTfEeO
rw9/D4UOo3//xvHO0YhlDFBBirAXFSwmUeWGTo7mOypE/jMspoY9EkG+dBvB
75e83HYJe6+eZVj/NyqcUUdyS9jd3jMzs7NU2B4d10m7j/MxL9J67TwV6u7R
q7WwE3krNVhcvL7hxxEf7PFn4l+KVhNwyTLC+hN24GyheaMgAcl2nkvL2JIK
rOcf1xFgIbc0KFNCIt1gj3RJSQKcVBzMD2H3lfILqMkQUGl4ecYa2/VjhrcB
lYCq2qzWi9g397cfCZQn4G5irHYG9hZ3u6pUJQL4FqN7H2A/z1hULlcmYLF5
TXE99jdy4+/PWwjwXeRQPmOHbUGuPNvw8zKzH7CxqWdODtB2EFCzWStydSnO
9+rwh8f3EBD8suzHeux3X2lyrtoEtNu+iNmO7UWtiInQIUC8a7+dDraAoREn
CwhYttt52Qg702/EvlqPgFWXGnossHcW+r18fZiApD+E3M5ht74R3T9jRAAK
Zx46j/2HQEGRoAkBaUfVbL2x53fryDBNCWhR0asNwI527AvVMSdANDH0dBi2
/E23GctTBEQt8++Nwa5s4rP2Po3NnrBMxDZeSG+JP0vAU36T6hTsEeYOjcJz
+PvVGJ9Nx/Y1b82ptyfgVcUK3MEWDj8n8sER7z862jkHO6+Cc5njQsDLT7yv
8rC7JTaYq3oSEDG81zkfm/Qy32rrQ8Beq9g1/zkpZzItwJ8A2leHmrvYG1+F
rr55hQA51w/ludi1K1TvsmAC1CtEprKwT6g/HGoLJeDzbRnnDOzxPwyOjEUQ
4LJaYuMt7MCEoX9+XyPg7CBDJRlbEvkoE3EEzPGf8ojHLpoWvr4rgYDOwEF2
JLau3L1fJtfx8/Y31Qdj9x3d5+qSQsBV/V09vtiugb1vwm4RwMjSU76AzVNy
Xu/ObQK8LSVrHLCtCjvXFt0hQJVR2X4G+2Geem9FDgFs1bsbTLHt0tm2rQU4
frhv6vZiP02xUnn9NwGSJWZLqv/tL6lm9mMJAZk3YiLksRuiQoPnK3A8br0V
wItNCxs79PsxAYU8+V++43j7X5CBiFA1AR9PfMgZxVa+JJIp/4wA/++7FxF2
pF16tVEHAd/kMnX+i/ehs8tXLbpxvBQsi57F1rQ6Z3iuhwCREw5qh7HHj20Y
uDRAQLRR1QkqtuH+8oXsTwQINAbvq8T5lrNHurZ4nABSRdk/HXtxp1/44wkC
6A1lfMHYf2/WkeyYJaAndIL3EPZaSps6Zwn/H+ri/Xac//aSW3/yrBCg9Xr4
TDH2U5FEtI6PBn57E6xisN34T5ooCdKgqKgMDmF3fh9xPSpNg9keWkslrj/K
03o7LSk0EPQymU3ADvpawLWj0WBVkoqzC/a2YfdoP0UaLBYaHSawEzsX8/O2
0kDx7okX3riefW2x9ihVp8Hh1H89DLChEWlU7aRBivaKEx17rjqisWsvDS7e
MDlSj+uhWaH46KI+DdqSbYb5saXDVBjHbWjwPwOLY264/n5x/rA50xafp/A7
b8d+apK0Z+JPGqT+3vdoAddzW2LRLNyVBq+sB8YDsEsetsT840cD47kmFITr
/6Fhp58KyTSIlxg4YZOL68cL2mqPmzS4nHi6Ugb7W3G35NM0Ghj6VB7twv0l
2Vdzm0U2DfZdiVbQxh4SEXCMLsH75dSdWIv7ke/+/N65ZhpIRlKFIjNJZLT+
9IhOOw1WgvLfbcdmCIrMxHbRQO6z3dh73P8aXl8S2tBHg415Kznq2GJu+nB6
lAaoZqahC/fPovRPpfVLeP22svaxVBINcpRikrfTIUYiYz44CccrMbxUsIsO
58RjHAnso/syL9Ro0mF+skDtEe7fKETWYmw/Hf7im30+loD7t+A6BU0jOjSe
ov9k4X5/gbZQOWhHB58Eg7o3MSTi120eUbxBhw/Jn+KjwnA+2oab706lQ8OT
67zC2H5h0GyUTocJrT9eJYWSaLL56X3vbDp8YfUEpuF55OXxMt+m+3SIMk2T
zgkm0W27NGGXJjpc9AixTgog0fZI171lbDp0lyts5OB5aOy6//fVXDrEp5Ci
1thpWVHFZ5fpUHkgXeuZF87vqjzG2lUMWF55YRHpSaKeyXc8juIM2K1zplDQ
A/dj0yNtNFUGaPc6jU7h+aySvvVMlC0Dppc62jbY4P5XMX3FpoMBc478V70O
4Xha4r99pZsB7icMrlTqk8hDn1GV3sOAJwNPBn/q4Xr5xnihf4ABxvfvPQ88
SKJ1S4Xux8YYUNAaoB3Cwv9bz96G9YsBZ9yll53wfBrZ/0ZXSV0O7r7OLWzY
iueBxWe8n5PlQMpLR60Cz9dC2yO1w0/JQ3OtzSdOPxd9Xx255tEWBWjy9R+t
iOMiN/Zr2do5BdjYZmkmpstFHfXbbO7/qQg1e61uBY0uInVeD0H+LkUI0tou
WhW8iM529VoYqSvByMGbH2mMRTT69aTbQLoS1BV7LVQX/0Tq13mYZr+U4BLN
Jv7cvp+os1xZ4+0f66EiwFswsY2D6pWcxApb14OEYiCfuxEHhci/jLNXZUI7
XybzVxcb+XtNOdPVmJAbNKbb3cFG3g1r9Pu2MaH7oj2R3cZGTk6wfGgnE6Rk
coThBRsde1DuvlmLCX2CsXPBtWzE0E0xmTvMhCtJB3rmitmo2ua0WLA9E/YY
7hQtuMZGFWU+U5oOTHDf0GvjGclGJbzJLbOOTLh6O//i3nA2yslvD7E7zwTn
05HjbcFsFD29b07fiwlNUpeFJn3Y6FSQfM+6YCa8+5l3SsGBjUxfapc2hTCh
TGFhacyOjYyVLGOCQpnAJzHjXHyOjXReJB6YjcDXV/inaFizkbIIb0VvHBNO
qW3TP2zGRvLn5BLi/mKC/dp1zLWmbEQt13LVT2SCVUtrW5cJGwmf9F7/JJkJ
hHuYp4URGwkUJvy+kMKEPMHOCxQDNuLhFr/blMoEh5nrmu/02Yg0bnkycosJ
beNkc+ZBNprP/JScns4Ex0o1xXPARv8Hx70/cw==
          "]]}, Annotation[#, "Charting`Private`Tag$17372#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4VVsbAHBK4qubECrTXvsgXVOKzHlFIpokjVIyRCrNmigi3RQdRIZQ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          "]]}, Annotation[#, "Charting`Private`Tag$17372#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Gradient\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.45}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., -0.0001}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*FractionBox[StyleBox[RowBox[{\\\"d\\\", StyleBox[\\\"\[Rho]\
\\\",FontWeight->\\\"Bold\\\"]}]], \\\"dr\\\"]\\)\"", 
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \
\\(dr\\)]\\)\"", 
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \
\\(dr\\)]\\)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.983065231030761*^9}},
 CellLabel->
  "Out[382]=",ExpressionUUID->"16c719f6-4d83-4978-86be-47cf2f3b11c0"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd1nk8lN/3APCRNlkKIVlmnhmR7IpQ3KNsZSlpkewfFMlWovpE9kQRKSpL
vqHFpxBFmyUiDCZaLEWWbMmStOJ35vfXvN6vee59nnPuufceytV3l/sCGo1m
yUOjcX/N7j+9OvXunIGndL+iuTCbFCkxHhZmHiJWR/UNudad0Vv8b2Ywieg2
jeHaYrQoNSEonMzY8/7l+t8DZqoumWfJWL9vpgU6v+HDC83aC6TmyHl/S/TX
9DLl8KAkcnz0QIAVevHeyB9ecSlk6Y7OGzvQskI7qmwyU8mCGH6aNVr7peT5
zQ+ukWWhX+J3oa1C+vetqc0goowQs93o9df2CceMZRGPnRWae9Hkx9Pjp4Ky
SdG3InNbtLkNs8uX5yZ5NbIn2Q69736MoVtcDmkXvc3ngPY9uEvAMvMWkTjo
FO6KPvnikb+h4h0iDFWR7uhousw7rQd3SeWttpJD6Ix3gzdka++RxkNLbvqi
36TlRsSuLSAW+xVcjqI7Tfc/jBgrIGz+GYsg9OD/nksFBxURi4aMglD0mLW/
VcDmB6TvQPDaSPS3eVaYN08xcSyZbzqLnj8Q+9k5roT8zBe/lYSWWLm7cFtm
KRk87nDuFlq6anH/VrcyslY5PegemulXJm6g+Jjc0j6bXIxWbZT9V/PBE8L/
0XFfJdokcthEqvY58evlXf6Bu16a10+IxZcTtYpk/360op/C25i1FUT7dcOC
L2g12Y6l4WMV5HSzZuEf9KaTxOd4UBWhb27WlxFhEwNOasy39ioy1JUsJo82
XDuV5bf5BVnS/1dKDW369marF081iVr2uNgQbaO5TNcproY8PcQR80QfHmnj
NcusI44LJ1Mq0C8TzQcFl70ihzk8+9ho5saq+tZjr8jP1vdWHeiOiPsXnbbX
E/bom95ptJnMOXrQ9way7fnUNWVRNpHbSTblmjcTR4cP1rnoMzMlst4Pm0mP
SXfIQ7SPlThP2ooW8jbsSu9L9Kvp+H7HUy2kyVfeaoj7vOHJuyM7OcT4V3qJ
ykqsz47dugv+viafBweqq9DSqiuU3DVaic/d5/Zv0dvDGqTrPFqJHENPaQSd
o7CFdoHTSjKLRL1FxNjE/pharWReG8kqX3faHV0vuGyPxq635KBdbqeYOJvk
Qrmf8612ciNvLiRTgk107IQe6Ha0kzgqVr4U3XDU4buIQAeZkzg324KeyP1z
osa3g4hfGNblXYX7T1AnYt3GTmJ9bnrUE93YXpAyXdNFCpp61oMkm0wGZD8+
29dNciTvma6QYpMtL4PnCpb1EDprukMVzW+TlZnO6iG3u0+lW6LTvcc/Hd/T
Q3pXbyuIQ1dlnvdQLOshT67mCiyTxucX1/teOPOJFJ2ozlgug/X/eku47fI+
8m0yf7UBnU1OPav7VavQR8qaWzpc0La3rPw3Qh8xeMOsi0ILh9g5i/v3kWaJ
beua0JGKAQZtr/uIuIqbgAuDTbzO3Pi943I/oV/8ZZxA4X5XpR01lflMKmdJ
qKAcm4hKRo881PpMdlT87NFGT/AKuMpbfSb1xam+zujb7RLWi0I/E/HcSNFi
tHSUmtqLns9kQOdVoMMaNlnQ5ThqcHOQ7BL4dKNUnk3Ysc/+0VYaJpq82dGJ
irj+dfWCpcbDpPFu1ekXaM0l7x/pOg8Tx7v7b8+gUyOn+PVThsna113pDuvY
xC1UoXjr/DD5PfTmj4oSm/w9dnGhdesIyXoefPa9Mpusc3bPOXzqC5mkJup3
q+P5oS04mNUwTvjKrKWHN7KJt61bmUP/OLGhRNlyOmxiffJJ3OrZcbLpUf4d
Z7RQ94ZV2yUmyPRmuy/v0e+ZfU9fmE2Q7Ea92AZdHH+HLH50d4IE/hxeU7aJ
TS6X/UxN958kS9o0OCWETYbeeT33mp0ieRoCqzaY4fwJunbm+2bIPCvDbdqe
TVT42iqjb/wiPfJxrk7H2GTX8B1NhQd/ybHOaO32eDx/mdq/o3lpEGD4vEH+
DpuULijpVr7IA6ayJhdma9kkrlpSiSbBC68TddKPDbJJxYtvGTPPFkLauOTe
cf4msnrm8JVMs8VQZD3ns0S9ibx13196eHoJJM3/M6S7v4k0PFQm7ql8wHDg
1KZENJEBvYztwgx+WHKpISsrv4m4/I0M6akTgD/7ghIzO5rIgkm+ja57hCAq
d8X2ysXNJFx4QXwEzwqIURaj3d7YTBhSAfe921bAxytaQ7GHmslOAw0xtTRh
uHxGMKbwcjPRoCktj/ARgWp+cUvJV80kp/OoeYGWKMwoBf4x/tlMSvLu603/
FAWa4oDpBtEWclxE/vmrxpVgKHAlcZlyC6m/PBoRnCQG7RHvb3/Z0kKay0Y/
lB4SB73ebhHjAy3Ej/1xZPkmCXAIEExJCmghN38z9GBeApZ6f8nOjWkhsS/T
ZRa0rYJ2G57uW+kthJbvuTX9qiQ811J8YlbYQlaGr5Xe4bAa+OLzCuJetJD2
GSo2SV0Krhg+t5F720LUo7x07n+Xgg//9tht+txCdIrGTjk0SEPUbvEOpZkW
8vpnOc9AkgwYvPkiFcPLIXzqUXoRe2UhUNv/pdhyDnFWK/vVul8WVGQkvIzQ
papjpXIOsvD0vuZ4APqQyp6NL/+RBfapu+nN6Jfr1mzg85eF6x5152JWcEjE
mhqVhDhZKKO1Z0wKc8js6kXUtQpZkOz6EHRvJYdMLopa8mAdHTSPp+m/kuSQ
e4ZVSg0qdEgcbvQeQ3ufnt/Rp06HuWNlocKrOWRo+kSq6EY6rLbM2bkf3dPn
o3hsKx3WxEhnDKJbKm3NtezpcM9TvXdOCuc7rZzw6DwdppPt+iVkcb4yzwfN
iXRwqfkUooNe9z333WAyHSzynf7aonO9Kcaqq3TwSVDISkOnHxAvDM6lg+Ul
ck6SziHxurRW3XI63GfZ9IkyOOTw91bxpxN0MBW3Dp2iOOSmlGuY+DQdKowc
3wkzOaTLcGLU7wcd+MUDBDTQVhcEKtfM0aEtP0HQF52anF1Su4gB/ts4XsPo
U8qdThqiDODtHDz3jsUh4GhRvFCVAV/WnlRJW8Mh9v7Jw4VqDBhYOS1RjD4R
2SHrpMGAbw9jPjahi+4cii3bwIDIno/zvPIcwvoR6eiziQGG/meSvNGLE58t
fW/GANs0zUltBQ5pqFR1uPsPA3bKFroUrOWQused5TvdGXDM2Wj/S/TLB2eZ
Mx4M2HHPUaULXZXTOwheDPgeKHh4iSLWQ+zlgLd+DDAzvLLJHn3Tei6GJ4QB
rIZ/lebR2dvvjuSGMiDwid2QyDoOydxqa2kRxgC7kN1h8uirWkUiVyIZwNd9
xtQSnSjpka4cx4AforxyaejTn9hF+1IZIKXTK7FOiUNOdpwUm01jQMGoS/Im
dHCrQnD2NQZY5iSPWKCP1YTpj2UwoHN4SskX7XVbqy48hwH2RsO/CtF7/dM/
/FfEAEmXuafqyhyixnNk6UI2zvfDqUhEBes9NUPmfBMDXnyafiyLTlRr0RRv
wecPGvxvHXrKYb3D2lYGdMd1iGxBFz/+VWjRzgCe4Nwjvmi9Y9EHUgYYcNZp
mWA1+jB/qZ/sIOav5bRQE/p69nBU3hDGE2Yz/g4922JRUDaK718vvGMUXaEi
uujjJOZP1DR6hSqHmAxm3pOfY0C/6rrm3eigEM6L+/MMiPvlWG2PviXG267D
Q8GVxpupbmg+Iw9e84UUnPbY8fEoujFL2dZ3GQUPbyR/SET/3eh45Cc/BZU9
L+qvoFWaE8LDBCkY/t11OQN9YXYqP3kFBZ/KSxruoq3tynhKxSkYqQvMq0aH
T46IG66iQEbMJa4eXXRWWrlekoI9+wWtWtArH4Xu7ZKmQPnrJd9O9FtRk7s0
FgX6cW+YE+gld4MqYuUo8GvR/zuN1tly+42IPAWigaT4FzrNT4C2RpGCWvk/
5QvUsN7Zr3dvU6PA62i9sSi6vl35/Dd1CuroNDcJtM7n6Jp0TQp4harspNAr
5/W0p7Qo4K/gcJjocP4Un+sbKZhaLrpLHj0hMZ5rokvBt7LaO4roRvX/SVzb
TIG7ScCAGlpPf3aHsQEFC6oO1Gqib23bd3acUCBSnxmmhRbfW1iRZkjBVjWd
lTroSFf+X1u3UvDzhWyoHnrKx13jqxEFdHvLqs1o51PlnqkmFDiyn30wQDfF
SGZvMaPg7VdPDqD1Lx3t+LKNgotp5ulb0PlZbJEr5hSsuGVvaIRe/Z+CuaEl
BeEzl58Zo8+WhUWMWlFQ7jotbIqeqel8krIT89voY2CGdnutNU12UaC0krZ1
G/r1xwTlERsKrGSy6dvRMDrsdmkP5rvRqo3rez+2phvsw/cvprmYo6UXZrwZ
sqUgsfh+DdfnVvwUTLaj4Hj5vgUW6J/Su0z07TF+kSlxrj0U80MGHShoTAvm
5bpNa/Gji04U2BkN1HLHb9niPL7JhYJZHk03rgusHit8dqXgYLXte+77ZQ+s
dE50o+BHiI0c1/EHfVL1PCh4JC9txv3+30frWvoPUrC7KH8rN75DZ5h8CZ4U
sFbPi3Pjfxv/r6HuYQoUbQWruPkxSnt7os+bAuYhjhE3f0U56kXnfXB9TY0z
ufllFJ0b2ehHwfdp1//Pf8LzfmavP+bXX66Tuz5z9QYH4o9S4Fke8ZS7ft7v
UpO1Ayl42XsykLu+ZhMWC+OCMd9Vq3y49fDwb+5mrZMUvLnw4D9uvcjx8QR2
n6KgzLqpmltPNGbJwPpQCni+Hj7BrTcf1eWyH89QoD7QK86txy49z71nwylI
EqqK49ZrqY1MbVcUBa3GN/6sRss7B81Hx2C8oSkz4uhL3pyNGrEUmBp21Img
/aKibkXFU6D1Sv8bH/rjxe4etQsU9NfuNF+EtsjQlexIoEC48vpJGnrto7FY
1WT8foU6xxncb5+G9hx+l0ZBannd5h7u/k7esNf9GgXBI7LFHWg5A1HDb9fx
+39ULnmD9khuEV+eRcGL6s6tr9Aj+uZVJrkUlAy1CxWg44YU/2vLw3yxRQ7d
RisnL011vU2Bx5uA9Gy071DNkZB8CmyjUq5fQk8ngeTDIlwf6B09jk7Rpy80
KqZgcilnjS9ae2j2K6eEgvGYyk0H0Sf0n1SPlVIwwJ/yZy96blDLb0057jeF
yPoN6KX6SrWXGihobz5+YxjP09uDfEVMNgVBW/akdaO3Jw1dL2iiIOf8qPcb
9PnBnIBGDs73j0peBVokiSG78D3W597ogylo6UGxwKP9+P+bZFEd9LOL0048
n7H+h9nVSmjHza3bEwYpcDINsqajb1xMZNwdoSD066LZRWj5zfyNvRN43pxO
uc7h3jcXaaxdsxRsv3X5lwu6iDLe9H6OAt9Vkbdt0BuKYm0caUyo61mqbYzW
aRWJ9OJlQt7H2n4F9BaxNQPhfExQvZSXOsq9z9K25T0QY8Kx1bv2eqNDbiQp
iakyQUfjoYAN3p80zXdbr6kxQeXRVVNAR1RJ2VMaTCgRu+Sogj7bdzNeZQMT
BJxLGEvQSWsejRnrMaE/esv3Ury/c2533j9uwoRLLKEuMXRjodyG945M8Pxf
f2Qx9g/xjy76hjozIfdBqsE1tMWzuTvyrkwInPRjh3H7i7r3VKA7E9T3n/Sy
Qtd3xy8X8WaCxveDNwawH3kl+H3E/AQT/sx7z/GjX3rW3ChPZkJMua+NjhyH
RPtqfvBIYUL2j+23JNEmgZmrhK4wYaCtgPMb+6OXZ04k2F9lglA1X/ZTdM0V
ldO/spjg8uyIjgG6uibFdv09JrxT+7pRF/urSspjeV4dE06uvu8ihP1bcc2+
WY16JrySGbvzBfu7XM9to08bmFD2pI1dz+33CpVrXzcxYaNZUlY02tbwW8hc
G44/7nLiL/aHE85nvu75xAQDDaXvPTJ4vmRdZS/8zYQNg3F/47H/FDWKf5Lw
hwl0V+FjHujFQ6dvr55lgpFEczVBf1FziVKnsWDMaWByEvvX0nIFffvFLFjE
K3NyN3pnd3H+AxEW9LeVERHsh0Nlm+NclViwvu1PjJ849j9+owelVFiweZOw
MKADqpYYtamyIMrfwnM52sMD/hprssB9GTPmPzHsP+8VeivqsuD8tfqgQey/
pQ0uWU6YsMC7WEZxlyiHlDnsXx7iyoIh+az8Bdi/F90PHNV2Y0GBWYVwI/b3
+TxJtePuLDhgHGycgs7KqQ918WRBXVbGKgX02bFNE0Z+LNARtTxiJoT1eVqW
wx/CAnbiicYwAYynWe+/6lAc/88qSTP0dmpf7OkwHL+Tf4MQWr8mwXA8kgXP
3nW1pfHj+SPIU/Q6DuNJeFx5bxneF04yF+LOs+AQK/rMUfSqQl0vowQW7K2M
FNRBC+wJYD5MYsHUk2VJFXyY77wLcz6XWOD5NTY2Ek37dadD4TILnN4q7TBD
/95e+7DnCgvobl96+dHfrvclpaWxQPBcrVHzUg75P5aeWg4=
          "]]}, Annotation[#, "Charting`Private`Tag$17473#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0Xk01ekfB/CLkKxFZF++TULW7OTzmDaRJUtJQ2WQMFwyZWtzUUbxY1qY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          "]]}, Annotation[#, "Charting`Private`Tag$17473#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Sound speed\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.45}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., 0.3}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \\(d\[Rho]\\)]\
\\)\"", "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \
\\(d\[Rho]\\)]\\)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.9830652313589306`*^9}},
 CellLabel->
  "Out[383]=",ExpressionUUID->"eb4b1a09-4422-4cd3-8615-d846e6f50f32"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk41VkYB/B7VbeULUKSG35lLaSSLe+xX36ylaRSEk1ZCtOgFGUJIUsR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          "]]}, Annotation[#, "Charting`Private`Tag$17571#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV03k41OsXAPAhS7aQdcJgpps1ioQW5w19ydaYGUsLqXCzVHZKUYg0Ralb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          "]]}, Annotation[#, "Charting`Private`Tag$17571#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV03k0FGoUAPCxNKIQso+xjB6yRclW7qch+zYzSD2ye1G2FFFkiRDKqx7K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          "]]}, Annotation[#, "Charting`Private`Tag$17571#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.0003000000000000006}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Energy conditions\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0.0003}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.8, 0.75}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 9.7999998}, {0.0003, 0.0013}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \
\\(r\\)]\\)-2\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\"", 
       "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \\(r\\)]\\)\"", 
       "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\""}, "LineLegend",
       DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.98306523151521*^9}},
 CellLabel->
  "Out[384]=",ExpressionUUID->"14d111a2-f462-4a16-9ed4-e443a4de9156"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Ak0VdsfB/BrTFIZco333nPNs5AMyf7JS6aKEsqsSJdnykOUmUJKSo8M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       "]]},
     Annotation[#, "Charting`Private`Tag$17672#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7bF+z6xP17vsQsHgq724SMhGz/k77GH87FdXmD3m
n4DzlznsL0hYcRPOn3fJqSmC/zGcf7Zzb7KZ9ks4v82M9/mC0+/h/BfXs/Zl
/f0E5wf2W0Z5h3+D83U5rxxsW/gTzg96ucpIffMfOF9OyexXGzODA4y/g2nr
fZ2JjHB+9xFJbQZxZjj/wOHP877tZYHzpb5lT5/vwQbnX0uN3JH9hR3OP71N
xz51Biec/9RqnpegAjecn/inpe7BCR44n+kjp3lSKB+c3yTI1NPMKADnK0gX
rc+5guAH2BmK6s8UhPMNGbT5m/OE4Pylt4u9N5gKw/lbl6+3+vIDwS8TUtt3
8owInH9q2uvmikmicP75na/v7sgQg/MLzt57xW8tDucv+aVg5fAfwe88NleW
6YoEnM+wJtN57ixJOF+kSUPGP1YKzr/5TbFzkoE0nG/QmmWx/iuCb7HpbXXs
aRk4/9KP/YxPJ8nC+ZwGrVbNYXJw/kfWVvbNWvJwfvbXy2J7PiD4pw/qxa5O
VoDz9RlzOVjOIvgxZy+FeOorwvkPX4RmX5+J4OtPZFAO+ovgn9moYnIjTgnO
P6iYxr/8BIJfL3e+O0lbGc7fGRvJX5eE4H+e83jSzJkIPgAdF1n/
       "]]},
     Annotation[#, "Charting`Private`Tag$17672#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(r\\)]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 1.0000000000000022`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.8, 0.75}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {1., 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.983065231640874*^9}},
 CellLabel->
  "Out[385]=",ExpressionUUID->"4a2ba90a-b688-4fef-8b83-d6437f940f9c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k4VN8bAHCGaphryTYzd8aESVlTyM68IlnKvpeypGQXaZV9ry+pLEVK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          "]]}, Annotation[#, "Charting`Private`Tag$17738#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk8VGsfAHAkIfs2c2bG1qiUpEWK8syvKEupbFFyw7VlibxZkiVrxI0k
EdnKckUidclSluwUkbRYblLIUsxkDuV97l/n8/2c85zznHN+m7KDl5kTHw8P
z2peHp7/joalNbd/DFxFA1Wd9Kwcf91yNaUnZVmuLLtKp++2JZZIm6MjEJQV
wDLyF1PbWuKEgmwMt9pnxbB8XokHy5T4IgWxYw3mWamsDbpdgTwlUcjLxUzE
JKuQFdLY3TlYfBNRZCzKjLIqWe8VMprMi/OQ+2TfKsOsVhbnjqnCoaLHKB+e
edsVDrL0iYyFNVebUWbvgXBr8U8sQd/fGaxHr1BXbO2fWmoTrA+3K1dquP0o
Wkv0S3bHLGuoKzdrd/Z79HXArc7t1w/WxGaNAyddR5Bpgvapw1Yclqfug2LY
/AmpC/XVR+dwWVpazrK/uj8js4miHRsfLbMSy1i6/bu+IoV1WmT0Kh54a9O6
WF0ziSr5Hg9vuc4LVQ+a6x35p1FcE6HGQ1kF3ZZlEipbZtHzxvlMTi0/TL4O
LdN6PIdoHPdbWYYCMN2s6SH9+Dt643Sy0n1hDZT8GpPOrvmBOp5sYTmlCsGa
ds3G1w/n0WedTGNJpbXwzsarf9OVBWS/HBky0ioCxVd2SqTbsRHfd6HdDpZi
8M+n/rSN8hwULskXH8ErAVbzJ+TCBjlIie5T6tEnAX5qUvVE+E90HG2X1UiT
hO5U68AnEotoO4+aeMQ5KdgoNSlyLH0R5b3/3+GHu6RBouJfoQpRLnpcUKqz
sCgNmfuTmaNeXGQXVpuotywNRUfWDnic5yIRm47xpBVp0Oquivnpw0UOYl+S
tgvIQObDhXEhPy4S81WYOictA+9WziauC+Ii5wN/pU+oy8DoSNtdZgwXyX10
Wx5ykIFk5eCdTllc5Ce1oa6tUwbGGUecJtq56Iqq7sWRlzIQqiXzS6GTi1KR
hebPXhlYM9Hzj3kXF1W7hRepDMoAaeaa8vQlF/E0DqWEfpaBAtd0bnAfF8X9
75bXrt8yMNYo5fT+Ixdl9wkq52jIgv2NczrfZ7moPWUqIiBJFuJn1pyIlyTR
iVvmUT03ZUHoxx2/bCkS/XurOnpzmizAR0h9JE0iMjUu9kOWLJiqCAy/kSXR
5nS1BCiRheW+30GSNBLFZbnfFmyVhUhLWzGrdSQ6Ujj1MPWXLGxbidqosoNE
bwvNy7/zyIHg0+6b1J0kcvy7+pExvxwUPhYQFNEkUVBR3JNlYTkQTb23OLuL
RCXFajV2VDnYbL5PtFibRGJl7i2qO+VAw0GdYAOJXlZNfax0xfdTTj7bcZRE
CtGKOnwecnC7tuRuxjESeZiZpxz2kgOrgL5pj+MkEp56enTIVw5CfhWVC5uR
SJ9x9dmqCDnoEFHj3WtJosoQ1Zyjd+TgVRil5ZwNibL1nBzHeuTgbjjKZ7qQ
aEY87bl6vxxcvg9SA9i6HzoZ/m/lQL7P93qsK4neXdDsFxqWg3sbRtumzpJI
Jn/VIY1vcuBwNWV9ngeJYgRzNwYKUGBELTBr6jyJvLuGJsX3UmBZ55pV6yUS
rX9DL1ZCFKAG3D9iEYTvN2TtuX0/BexuFPsNY+vN9c6aGVAgKufR2flgEslJ
tyzcNMfrKwy6JS+TqNa69DfdgwJvjbXzVCPx+46FSqneoUDnZMqmZ3Ekevat
5vWebAo4O4p92R5PogtsbrLRXQqs7NL/cBf7o8AFivvfFBD2NDwX9ReJHm5y
ZTx4TIFrPXo7WQkksvI6vkGzmwJiAgWWfyWR6B6ppAMrFHDM6ctNTiVR3/SD
/Tf4qMCos5ThYK8a3Wc0vpoK52MH75xII5FDi7V1vAgVNj1x4srcJpFScqLf
W4IKNclkf3Q6ie6o8zzy1qTC/PU4YGWSqFPp2tPG3VTgcRiHJOxlaUaD3F4q
0BZ1bMawT5O7e2r2U8H18fGhqCwS0Vq8ZgWPUSEw7L5yXTaJUuyG1XLOUkHc
Z1PVqrskajb33LngQQWFWUVXQ2z2oSUdA28qJHEkd8ZjW6hTjKf9qNAU4SYv
eY9E0uRRV+1IKuRPBxlI5JHowPQHr/grVDDuGho0wfYZcfMfvkqF9hWIvYrd
2xwdHXWdChKRsSzefBIl3qi715NJhT9NGkXHsJ9HHylWyaXC5vpncbQCEs1e
fPfIP48K8e8bNx7HPmrHaZAvpkKnh8vTSmwR9a2jZ6uowC9aaxJaSKLY5jvy
fH34eyh2GP37N453juZVxgAVpAkHMcEiElWs7+RovaNC1D/D4urYI5HkS/cR
/H5Jy20XsPfoWYX3f6PCKY06+SXsbp+ZmdlZKmyLieuk3cf5mBtlIzxPhdp7
9Cpt7ATeCk0WF69v+HHYF3v8mcSXwtUEXLCKtPmEHTRbYN4oSECSvdfSMraU
Iuv5x7UEWMgvDcoWkwiFeKZJSRHgrOpofhC7r4RfQF2WgArDizM22G4f030M
qARU1mS2nse+ua/9cJACAXcTruqkY2/2sK9MUSaAbzGm9wH28/RFlTIVAhab
1xTVY38jN/z+vJkAv0UO5TN2+OY6N56t+HkZWQ/Y2NRTlgO07QRUb9KOWl2C
870q4uGx3QSEvCz9sQ773VeavJsOAe12L2K3YXtTy2MjdQmQ6Npnr4stYGjE
yQQClu13XDTCzvAfcajSI2DVhYYeC+wdBf4vXx8iIPEPIfcz2K1vxPbNGBFQ
F8E8eBb7D4H8QkETAlKPqNv5YM/v0pVlHiegRVWvJhA7xqkvTNecALGEsJPh
2Ao33WesThAQvcy/Jxa7oonPxuckNnvCKgHbeCGtJf40AU/5TaqSsUeY2zUL
zuDvV218Og3bz7w1u96BgFflK3AHWyTijOgHJ7z/mBiXbOzccs5FjisBLz/x
vsrF7pZcb67mRUDk8B6XPGzS23yLnS8Be6yvrvnPidmTqYEBBNC+Olbfxd7w
Kmz1zUsEyLt9KMvBrlmh+pSGEKBRLjqViW2q8XCoLYyAz7dlXdKxx/8wODwW
SYDraskNt7CDrg398/sKAacHGapJ2FJ1vipEHAFz/Cc847ELp0Wu77xGQGfQ
IDsKG8nf+2VyHT9vX1N9CHbfkb1urskEXNbf2eOH7RbU+yb8FgGMTD2Vc9g8
xWf17twmwMdKqtoR27qgU7jwDgFqjIr2U9gPczV6y7MJYKvdXX8c2z6Nbdea
j+OH+6Z2D/bTZGvV138TIFVstqT23/4Sq2c/FhOQcSM2UgG7ITosZL4cx+OW
W4G82LTwsYO/HxNQwJP35TuOt/8FG4gKVRHw0fRD9ii2ygXRDIVnBAR837VY
hx1ln1Zl1EHAN/kM3f/ifej08mWLbhwv+ctip7G1rM8YnukhQNTUUf0Q9vjR
9QMXBgiIMao0pWIb7itbyPpEgEBjyN4KnG/Zu2VqisYJIFVVAtKwF3f4Rzye
IIDeUMoXgv33Jl2pjlkCesImeA9iC1PaNDhL+P9QF++34/x3kNryk2eFAO3X
w6eKsJ+KJtSt5aOB/55r1rHY7vyWJsqCNCgsLIWD2J3fR9yOyNBgtofWUoHr
j8q03g4rCg0EvU1mr2EHf83n2tNosCpR1cUVe+uwR4y/Eg0WC4wOEdgJnYt5
uVtooHTX9IUPrmdfW2w8SzRocCjlX08DbGis06zcQYNknRVnOvZcVWRj1x4a
nL9hcrge10OzAonRRX0atCXZDvNjy4SrMo7Z0uB/BhZH3XH9/eLyYVOGHT5P
4XfZhv3UJHH3xJ80SPm999ECrud2xKJZhBsNXtkMjAdiFz9sif3HnwbGc011
wbj+Hxx2/qmYRIN4yQFT2xxcP17QVnvepMHFhJMVstjfirqlnqbSwNC34kgX
7i9JflpbLbJosPdSjKIO9pCogFNMMd4vp9ZUGPcjv315vXPNNJCKogpFZZDI
aN3JEd12GqwE573bhs0QFJ252kUD+c/2Y+9x/2t4fUFofR8NNuSuZGtgi7vr
w8lRGtRVzzR04f5ZmPappH4Jr99a2j6WQqJBjnJs0jY6xEqmz4ck4nglhpfy
d9LhjESsE4F9ZG/GuWotOsxP5qs/wv27LlTOYmwfHf7im30+dg33b8G1ilpG
dGg8Qf/Jwv3+HG2hYtCeDr7XDGrfxJKIHzWPKN2gw4ekT/HR4Tgf7SLMd6XQ
oeHJdV4RbP9waDZKo8OE9h+vEsNINNn89L5PFh2+sHqCUvE88vJYqV/TfTpE
H0+VyQ4h0W37VBHXJjqc9wy1SQwk0bYotz2lbDp0lylu4OB5aOx6wPfVXDrE
J5NiNtipmdFFp5fpULE/TfuZN87vylyG8CoGLK+8sIjyIlHP5DseJwkG7NI9
VSDoifvx8cNtNDUG6PQ6j07h+ayCvuVUtB0Dppc62tbb4v5XPn3JtoMBc078
l70P4nha4r99qZsBHqYGlyr0SeSpz6hM62HAk4Engz/1cL18Y7zQP8AA4/v3
ngcdINHapQKPo2MMyG8N1All4f+t52DL+sWAUx4yy854Po3qf4OUNeTh7uuc
goYteB5YfMb7OUkepL111cvxfC20LUon4oQCNNfYfuL0c9H31VFrHm1WhCa/
gNHyOC5yZ7+Wq5lThA1tVmbiiIs66rfa3v9TCar3WN8KHl1EGryegvxdShCs
vU2sMmQRne7qtTDSUIaRAzc/0hiLaPSrpftAmjLUFnkvVBX9RBrXeZhmv5Th
As02/szen6izTEXz7R/roDzQRzChjYPqlZ3FC1rXgaRSEJ+HEQeFKryMc1Bj
QjtfBvNXFxsFeE+50NWZkBM8hro72MinYY1+31YmdJ93ILLa2MjZGZYP7mCC
tGy2CLxgo6MPyjw2aTOhT/DqXEgNGzFQssncISZcStzfM1fERlW2J8VDHJiw
23CHWP4VNiov9Z3ScmSCx/peW68oNirmTWqZdWLC5dt55/dEsFF2Xnuo/Vkm
uJyMGm8LYaOY6b1z+t5MaJK+KDTpy0YnghV61oYw4d3P3BOKjmx0/KVOSVMo
E0oVF5bG7NnIWNkqNjiMCXySMy5FZ9hI90XC/tlIfH15QLKmDRupiPKW98Yx
4YT6Vv1DZmykcEb+WtxfTHAQXssUPs5G1DJtN/0EJli3tLZ1mbCRiKXPuidJ
TCA8wr0sjNhIoODa73PJTMgV7DxHMWAjHm7Ru40pTHCcua71Tp+NSOOWJyO3
mNA2TjZnHGCj+YxPSWlpTHCqUFc6A2z0f7cSvOQ=
          "]]}, Annotation[#, "Charting`Private`Tag$17738#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k8VN0bAHBLkS1lm+XODJoWIWskvGcetNjJFr/sEdmSSquUraQSpVAa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          "]]}, Annotation[#, "Charting`Private`Tag$17738#1"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Forces\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.8, 0.75}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00005411605276116219, 
       0.0000254424143817096}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(g\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(h\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.9830652318589544`*^9}},
 CellLabel->
  "Out[386]=",ExpressionUUID->"8fc427eb-b9bd-4702-8645-cf75d933e3fb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Ak01FsYAPChorJkCWFM+PfIkjU0tu+OCtm3aXnxEvEKr/CEkAoVTyiv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       "]]},
     Annotation[#, "Charting`Private`Tag$17835#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \
\\(d\[Rho]\\)]\\)-\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \\(d\
\[Rho]\\)]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.010000000000000023`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 3\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.8, 0.75}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0.01, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9830030054274273`*^9, 3.9830031230121536`*^9, {3.9830491428247156`*^9, 
   3.9830491467777224`*^9}, 3.983049219588024*^9, 3.983049284132951*^9, {
   3.983049396345733*^9, 3.9830494181732006`*^9}, {3.9830498610772476`*^9, 
   3.983049879143276*^9}, 3.9830499434069653`*^9, {3.9830500024021435`*^9, 
   3.983050014495528*^9}, {3.983050047119541*^9, 3.983050074196846*^9}, 
   3.9830501224610167`*^9, 3.983050162194193*^9, 3.983050690024664*^9, {
   3.983050728445381*^9, 3.9830508776543274`*^9}, {3.983050936277553*^9, 
   3.9830509698234177`*^9}, {3.9830510086659956`*^9, 
   3.9830510645861874`*^9}, {3.9830511704370604`*^9, 
   3.9830511877646646`*^9}, {3.9830512342788825`*^9, 
   3.9830512714965158`*^9}, {3.983051377614479*^9, 3.9830514452999325`*^9}, 
   3.98305275701553*^9, {3.983052797639307*^9, 3.9830528778556347`*^9}, {
   3.9830529441661334`*^9, 3.983053002003575*^9}, 3.983053034533844*^9, 
   3.9830531608894043`*^9, 3.9830532503710766`*^9, 3.983053281285555*^9, {
   3.9830533596425695`*^9, 3.9830534045474663`*^9}, {3.9830541097507777`*^9, 
   3.983054128593958*^9}, {3.9830542269872756`*^9, 3.9830542773984146`*^9}, 
   3.983054408597581*^9, {3.9830546341899157`*^9, 3.983054720765427*^9}, 
   3.983054841912682*^9, 3.983055262378852*^9, 3.9830552952841063`*^9, {
   3.983055408352443*^9, 3.98305542933619*^9}, {3.9830554949904566`*^9, 
   3.9830555314268556`*^9}, {3.9830555898000956`*^9, 
   3.9830556563407264`*^9}, {3.9830556989800615`*^9, 3.983055720574789*^9}, {
   3.983055810587704*^9, 3.983055838555606*^9}, {3.9830558826948957`*^9, 
   3.9830559173188562`*^9}, 3.9830559661676245`*^9, 3.9830560269314137`*^9, {
   3.98305606241472*^9, 3.9830561108507614`*^9}, {3.983056340541611*^9, 
   3.9830563526662445`*^9}, {3.9830564038053284`*^9, 
   3.9830565582316794`*^9}, {3.983056639932339*^9, 3.983056667509633*^9}, 
   3.9830567059615936`*^9, {3.9830567543507633`*^9, 3.983056769600299*^9}, {
   3.983056818192584*^9, 3.98305690048166*^9}, 3.983057030321493*^9, 
   3.983057065492303*^9, 3.983057273817828*^9, 3.983057417688484*^9, {
   3.9830652025147023`*^9, 3.9830652319856873`*^9}},
 CellLabel->
  "Out[387]=",ExpressionUUID->"ef567086-da00-4ce2-8f0a-cb2d733ad7ab"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.9830526083060017`*^9},ExpressionUUID->"24074509-60e0-4c05-9bc1-\
7fe241a33730"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=."}], ";", 
  RowBox[{"n", "=."}], ";", 
  RowBox[{"C2", "=."}], ";", 
  RowBox[{"C1", "=."}], ";", 
  RowBox[{"Cf", "=."}], ";", 
  RowBox[{"ms", "=."}], ";", 
  RowBox[{"rs", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cf", "=", "0.0057171`"}], ";", 
  RowBox[{"C1", "=", "1.24507"}], ";", 
  RowBox[{"C2", "=", "0.0804196"}], ";", 
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", "9.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " "}]], 
    SqrtBox["2"]]}], ";", 
  RowBox[{"\[CapitalPhi]", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";", 
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"C1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "-", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"C2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}], " ", "+", 
       RowBox[{"\[Lambda]", " ", "\[CapitalPhi]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Lambda]", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{"B0", "=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"Cf", "*", 
      RowBox[{"r", "^", "2", " "}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"B0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"B0p", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0p", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0", ",", "r"}], "]"}]}], ";", 
  RowBox[{"A0pp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"A0p", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "n", "]"}], "=", " ", 
   RowBox[{
    FractionBox["n", 
     RowBox[{"n", " ", "-", " ", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]]}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"], "]"}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den1", "=", 
   FractionBox[
    RowBox[{"Cf", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"Cf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"\[Kappa]", "[", "n", "]"}], "*", "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cf", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pressr1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cf", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C2"}], "-", 
               RowBox[{
                SqrtBox["2"], " ", "C1", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "C1"}], "+", 
               RowBox[{
                SqrtBox["2"], " ", "C2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}]], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"Cf", " ", 
                   SuperscriptBox["r", "2"]}]}]]}], 
               SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"presst1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cf", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "C1", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C1"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", "C2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "-", 
                RowBox[{"2", " ", "Cf", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"Cf", " ", "n", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"Cf", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cf", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2"}], "-", 
                RowBox[{
                 SqrtBox["2"], " ", "C1", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", "C2", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"Cf", " ", 
                    SuperscriptBox["r", "2"]}]}]]}], 
                SqrtBox["2"]], "]"}]}]}], ")"}]}], ")"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ani1", "=", 
   RowBox[{"(", 
    RowBox[{"presst1", "-", "pressr1"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YTF1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PI1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "n"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"pressr1", "-", "presst1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdr1", "=", 
   RowBox[{"D", "[", 
    RowBox[{"pressr1", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dptdr1", "=", 
   RowBox[{"D", "[", 
    RowBox[{"presst1", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drhodr1", "=", 
   RowBox[{"D", "[", 
    RowBox[{"den1", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdrho1", "=", 
   RowBox[{"dpdr1", "/", "drhodr1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dptdrho1", "=", 
   RowBox[{"dptdr1", "/", "drhodr1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr1", "=", 
   RowBox[{"den1", "-", "pressr1", "-", 
    RowBox[{"2", "*", "presst1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr111", "=", 
   RowBox[{"den1", "-", "pressr1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Enr211", "=", 
   RowBox[{"den1", "-", "presst1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"4", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adi11", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"den1", "+", "pressr1"}], "pressr1"], "*", "dpdrho1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adi111", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"den1", "+", "presst1"}], "presst1"], "*", "dptdrho1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fg1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["A0p", "A0"]}], 
    RowBox[{"(", 
     RowBox[{"den1", "+", "pressr1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh1", "=", 
   RowBox[{"-", "dpdr1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fa1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "r"}], ")"}], "ani1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod1", "=", 
   RowBox[{"dpdrho1", "-", "dptdrho1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"den1", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"r\",FontWeight->\"Bold\"]\)\>\"", ",", 
       "\"\<\!\(\*StyleBox[\"Density\",FontWeight->\"Bold\"]\)\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0.0005", ",", "0.0017"}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pressr1", ",", "presst1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Pressures\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.0005"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(p\), \(r\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"ani1", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Anisotropy\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.0001"}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A6", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"drhodr1", ",", "dpdr1", ",", "dptdr1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Gradient\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "0.0001"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*FractionBox[StyleBox[RowBox[{\"d\", \
StyleBox[\"\[Rho]\",FontWeight->\"Bold\"]}]], \"dr\"]\)\>\"", ",", 
       "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \(dr\)]\)\>\"", 
       ",", "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \
\(dr\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.55"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A8", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dpdrho1", ",", "dptdrho1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Sound speed\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \(d\[Rho]\)]\)\>\"",
        ",", "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \(d\[Rho]\)]\
\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.95"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a7", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Enr1", ",", "Enr111", ",", "Enr211"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0.0001", ",", "0.0013"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Energy conditions\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \
\(r\)]\)-2\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\"", ",", 
       "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \(r\)]\)\>\"", ",", 
       "\"\<\[Rho]-\!\(\*SubscriptBox[\(p\), \(t\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.85"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a8", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"adi11", ",", "A"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "12"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<r\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(r\)]\)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a9", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"fg1", ",", "fh1", ",", "fa1"}], "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<Forces\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(f\), \(g\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(f\), \(h\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a10", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"mod1", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "rs"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0.01", ",", "0.2"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<r\>\"", ",", 
       "\"\<\!\(\*FractionBox[SubscriptBox[\(dp\), \(r\)], \
\(d\[Rho]\)]\)-\!\(\*FractionBox[SubscriptBox[\(dp\), \(t\)], \
\(d\[Rho]\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "12", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "Medium"}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n = 4\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9830569576518116`*^9, 3.9830570060253515`*^9}, {
  3.983057092007132*^9, 3.983057262661914*^9}, {3.983057292801631*^9, 
  3.983057471107747*^9}, {3.983057681067412*^9, 3.9830577004887*^9}, {
  3.9830653354992456`*^9, 3.983065353284921*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"51fc5b91-7927-48da-b508-a59ad9f6a05a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk01FscAPDBY5ItqezDzCihTPTIEt8rJaWxb/MLSUioRM9a9iUNiiKE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       "]]},
     Annotation[#, "Charting`Private`Tag$23511#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"r\\\",FontWeight->\\\"Bold\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"Density\\\",FontWeight->\\\"Bold\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.0005000000000000011},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.6, 0.85}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0.0005, 0.0017}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.983065354483872*^9}},
 CellLabel->
  "Out[451]=",ExpressionUUID->"eaba40bc-6998-4ea6-9855-e879e10d0a71"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hc41usbAHArDVtWxhu+nayys33vp1I5RIRCBxEq/CIcm8prC5GsQjpI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          "]]}, Annotation[#, "Charting`Private`Tag$23572#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk01tkfB/DHkqZQ6bFkX75lHySlx/a+JqFHKbRqlLFOKktmMERFKvOg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          "]]}, Annotation[#, "Charting`Private`Tag$23572#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Pressures\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., 0.0005}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(r\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.983065354609169*^9}},
 CellLabel->
  "Out[452]=",ExpressionUUID->"63ab750b-ba8f-4599-8e14-a0612003354e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl0wk41UsbAPD/QYpk+ycphNOXXGU5lS3eGS0ooRRCONa6yNrNrmMnpeUi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       "]]},
     Annotation[#, "Charting`Private`Tag$23663#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"Anisotropy\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.85, 0.85}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0., 0.0001}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.983065354687457*^9}},
 CellLabel->
  "Out[453]=",ExpressionUUID->"fdfcd92b-8460-4639-95d2-f0b9719a88c4"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k81FsUAPAh+xrxm7m/GesksqQSWYpTJFIqS6mIVHiWeBEt9u0RWoRQ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          "]]}, Annotation[#, "Charting`Private`Tag$23727#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4lF0UAHBbjH1eM/OOQcQgS0JZQjghS0qFpCSRVAhpE5VC+kKRZMsW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          "]]}, Annotation[#, "Charting`Private`Tag$23727#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk8VF8bAHBhJssd2yx3BolGq62FbMVTVFKpLCESioQiL6KfECWRSMqS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          "]]}, Annotation[#, "Charting`Private`Tag$23727#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Gradient\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.55}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., -0.0001}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*FractionBox[StyleBox[RowBox[{\\\"d\\\", StyleBox[\\\"\[Rho]\
\\\",FontWeight->\\\"Bold\\\"]}]], \\\"dr\\\"]\\)\"", 
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \
\\(dr\\)]\\)\"", 
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \
\\(dr\\)]\\)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.983065354837241*^9}},
 CellLabel->
  "Out[454]=",ExpressionUUID->"3b121c4c-fe51-48de-ae78-185666a90838"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Xk01XkUAPD3EMleIduz/AxJiEIk91tUIvtajey7IpkYa6EQUaZEk6Ui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          "]]}, Annotation[#, "Charting`Private`Tag$23828#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk0lesXB3BUlIhKIfN5K52EMmbIfjSKa4iUyJAiIfOPbqYy65QiZMiQ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          "]]}, Annotation[#, "Charting`Private`Tag$23828#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Sound speed\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.6, 0.95}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.7999998}, {0., 1.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \\(d\[Rho]\\)]\
\\)\"", "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \
\\(d\[Rho]\\)]\\)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.983065354968855*^9}},
 CellLabel->
  "Out[455]=",ExpressionUUID->"0cdd5f8e-5264-4a21-a446-50feb58bd41d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV03k0ltsXB3CvSpGhUmbCW89jFkWmfA/CUyRSaFASEm6GikpJ5qGbcsvV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          "]]}, Annotation[#, "Charting`Private`Tag$23926#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Xs01dkXAPB7KUJCRF7X41sjj5DyNvZRipgv935LeikZmsJEesegS2RI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          "]]}, Annotation[#, "Charting`Private`Tag$23926#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk0llsXAPDXHDJVyDw8SlKmIkPZp8j0mN4HJTdXFFe4GUOIeI0pxadw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          "]]}, Annotation[#, "Charting`Private`Tag$23926#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.00010000000000000022`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Energy conditions\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0.0001}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.8, 0.85}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 9.7999998}, {0.0001, 0.0013}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \
\\(r\\)]\\)-2\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\"", 
       "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \\(r\\)]\\)\"", 
       "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(p\\), \\(t\\)]\\)\""}, "LineLegend",
       DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.9830653551250124`*^9}},
 CellLabel->
  "Out[456]=",ExpressionUUID->"ecbc9e09-8fc5-4821-bda9-9d01a4b0d621"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Ak0lUscAPB7ifhQ9v3e+11rdipry/ylpMhaKJFEC7LEy1aUfetJ6xU3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       "]]},
     Annotation[#, "Charting`Private`Tag$24027#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7bF+z6xP17vsQsHgq724SMhGz/k77GH87FdXmD3m
n4DzlznsL0hYcRPOn3fJqSmC/zGcf7Zzb7KZ9ks4v82M9/mC0+/h/BfXs/Zl
/f0E5wf2W0Z5h3+D83U5rxxsW/gTzg96ucpIffMfOF9OyexXGzODA4y/g2nr
fZ2JjHB+9xFJbQZxZjj/wOHP877tZYHzpb5lT5/vwQbnX0uN3JH9hR3OP71N
xz51Biec/9RqnpegAjecn/inpe7BCR44n+kjp3lSKB+c3yTI1NPMKADnK0gX
rc+5guAH2BmK6s8UhPMNGbT5m/OE4Pylt4u9N5gKw/lbl6+3+vIDwS8TUtt3
8owInH9q2uvmikmicP75na/v7sgQg/MLzt57xW8tDucv+aVg5fAfwe88NleW
6YoEnM+wJtN57ixJOF+kSUPGP1YKzr/5TbFzkoE0nG/QmmWx/iuCb7HpbXXs
aRk4/9KP/YxPJ8nC+ZwGrVbNYXJw/kfWVvbNWvJwfvbXy2J7PiD4pw/qxa5O
VoDz9RlzOVjOIvgxZy+FeOorwvkPX4RmX5+J4OtPZFAO+ovgn9moYnIjTgnO
P6iYxr/8BIJfL3e+O0lbGc7fGRvJX5eE4H+e83jSzJkIPgAdF1n/
       "]]},
     Annotation[#, "Charting`Private`Tag$24027#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(r\\)]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 1.0000000000000022`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.7, 0.75}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {1., 12.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.9830653552400765`*^9}},
 CellLabel->
  "Out[457]=",ExpressionUUID->"1cf4c480-6012-4684-b05a-a7c6e9566eba"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4VV0XAPCLTGWIe927zzV3G2RIZEqGlaFMpQzhQ6FShiJD5BWVodAb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          "]]}, Annotation[#, "Charting`Private`Tag$24093#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4lF0UAHC7sc9rZt4xiDR2CSVC5p6QSKmQlFSECiFtopIlfaGoZCk7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          "]]}, Annotation[#, "Charting`Private`Tag$24093#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4VO0bB3AqIWsRxsycmTG02Clk6ZnbS0XZWoQiWyJbloRIb7ayi/Ii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          "]]}, Annotation[#, "Charting`Private`Tag$24093#1"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\"Forces\"", HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
          TraditionalForm]], 
        Scaled[{0.8, 0.75}]]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, LabelStyle -> Directive[12],
      Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9.8}, {-0.00009654015109036972, 
       0.00006596811176186044}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(g\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(h\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[12], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "12", "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.9830653554065804`*^9}},
 CellLabel->
  "Out[458]=",ExpressionUUID->"29d0172f-178a-45bf-8195-259f705df906"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41NsbAPAZKSKhFLINo6zZQpbyHkUJ2SJTUZOQUEmuteyVXVxX3Kw3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       "]]},
     Annotation[#, "Charting`Private`Tag$24190#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"r\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(r\\)], \
\\(d\[Rho]\\)]\\)-\\!\\(\\*FractionBox[SubscriptBox[\\(dp\\), \\(t\\)], \\(d\
\[Rho]\\)]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.010000000000000023`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"n = 4\"", 12, Bold, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.8, 0.75}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->Directive[12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.7999998}, {0.01, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9830571863884025`*^9, 3.9830572446624537`*^9}, {
  3.9830572827081842`*^9, 3.983057403782654*^9}, {3.9830574432814617`*^9, 
  3.9830574739982777`*^9}, {3.9830576859110117`*^9, 3.983057704551073*^9}, {
  3.983065346281044*^9, 3.9830653555026064`*^9}},
 CellLabel->
  "Out[459]=",ExpressionUUID->"70bf5721-137a-4d7d-99c7-a911ad79a658"]
}, Open  ]]
},
WindowSize->{1012.5, 501.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4050cefa-5e24-4c3c-a266-531a536f7d73"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7173, 234, 543, "Input",ExpressionUUID->"eb96f2a7-8443-4d62-aa04-47804b0c0ca5"],
Cell[7756, 258, 302, 4, 32, "Output",ExpressionUUID->"6ed7e74d-d887-4b34-b0b5-90a8ba8b7455"],
Cell[8061, 264, 715, 19, 59, "Output",ExpressionUUID->"0de1f250-2e70-4cbc-9c0b-4451c674ce7f"],
Cell[8779, 285, 3615, 118, 81, "Output",ExpressionUUID->"f10e087a-ce92-4869-8af8-40e180e774ea"],
Cell[12397, 405, 4321, 130, 159, "Output",ExpressionUUID->"8c18ce40-5446-452c-96be-4bdaed3f406f"],
Cell[16721, 537, 302, 4, 32, "Output",ExpressionUUID->"6590ffae-bfe1-420a-82cb-428fe3d7160b"],
Cell[17026, 543, 589, 15, 57, "Output",ExpressionUUID->"b1a628bd-d646-4ad9-8021-6ef4e8dd7048"],
Cell[17618, 560, 562, 14, 57, "Output",ExpressionUUID->"c2b70a4f-0b09-403c-9306-800a9866cc5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18217, 579, 2596, 82, 223, "Input",ExpressionUUID->"349ce61d-73f8-4a6e-baa4-9024b29245b1"],
Cell[20816, 663, 456, 11, 28, "Message",ExpressionUUID->"ad9d6399-1908-4f96-94f5-361b3bc2d902"],
Cell[21275, 676, 523, 13, 49, "Output",ExpressionUUID->"c91843e1-89ca-4fea-8ff7-bebf65d79072"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21835, 694, 6588, 210, 455, "Input",ExpressionUUID->"aaae79e8-0f09-4deb-bd2c-f285b1db5ace"],
Cell[28426, 906, 426, 10, 28, "Message",ExpressionUUID->"e270644f-ed09-42ae-8345-f57bd0d5a713"],
Cell[28855, 918, 4587, 146, 181, "Output",ExpressionUUID->"c95b8692-e01c-4e9a-80fa-9498bed5f07e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33479, 1069, 7365, 240, 576, "Input",ExpressionUUID->"9f4bb38a-6ed4-42c1-b832-03c05f6a1164"],
Cell[40847, 1311, 407, 7, 32, "Output",ExpressionUUID->"bcacdd3b-d8df-4a47-9c2a-c7f4e60cc5cd"],
Cell[41257, 1320, 405, 7, 32, "Output",ExpressionUUID->"16da77db-58de-4013-b292-6812f3c7b9e5"],
Cell[41665, 1329, 422, 8, 32, "Output",ExpressionUUID->"28f8ceef-9838-4a12-addb-83b7865f9025"],
Cell[42090, 1339, 404, 7, 32, "Output",ExpressionUUID->"8eab9315-484d-40d6-833a-55d8449ca61c"],
Cell[42497, 1348, 404, 7, 32, "Output",ExpressionUUID->"f221c66d-c9b3-4d52-9d5a-e6d13c5f54ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42938, 1360, 58281, 1722, 4249, "Input",ExpressionUUID->"ac15cc8f-a1ba-4ac0-87df-f01af9ddafb1"],
Cell[101222, 3084, 18022, 365, 226, "Output",ExpressionUUID->"1613b965-4c0e-40f1-a377-a12a381fdeb6"],
Cell[119247, 3451, 15847, 315, 226, "Output",ExpressionUUID->"ce85b17b-b37e-42f0-8dcc-406c44c9c174"],
Cell[135097, 3768, 15849, 315, 226, "Output",ExpressionUUID->"c6d43e8a-9d14-4648-9d2e-03b3e8e7a1c1"],
Cell[150949, 4085, 15858, 316, 226, "Output",ExpressionUUID->"7fd9e405-0196-4fc1-b55c-3ce0da5b8558"],
Cell[166810, 4403, 12626, 268, 242, "Output",ExpressionUUID->"3a14b2d8-00bc-4460-9e05-6d0ff4959068"],
Cell[179439, 4673, 22183, 424, 237, "Output",ExpressionUUID->"2be267ee-2047-4c10-987f-e0c46d5ea790"],
Cell[201625, 5099, 22221, 425, 231, "Output",ExpressionUUID->"efcd86d6-5648-4d97-ac38-d6c15f5e78d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223883, 5529, 26240, 739, 1826, "Input",ExpressionUUID->"2f0585ba-c18f-480c-94b3-777b5e8ed692"],
Cell[250126, 6270, 7538, 147, 248, "Output",ExpressionUUID->"bb2e1978-c1ef-484e-85d2-140cf577f4dc"],
Cell[257667, 6419, 16993, 329, 245, "Output",ExpressionUUID->"9f5d1f20-0afa-459e-aa14-79b170811131"],
Cell[274663, 6750, 7416, 143, 244, "Output",ExpressionUUID->"22ddf221-d68e-481f-91d2-eb787e9077d2"],
Cell[282082, 6895, 27960, 521, 231, "Output",ExpressionUUID->"16c719f6-4d83-4978-86be-47cf2f3b11c0"],
Cell[310045, 7418, 20271, 381, 254, "Output",ExpressionUUID->"eb4b1a09-4422-4cd3-8615-d846e6f50f32"],
Cell[330319, 7801, 21948, 422, 246, "Output",ExpressionUUID->"14d111a2-f462-4a16-9ed4-e443a4de9156"],
Cell[352270, 8225, 9296, 177, 261, "Output",ExpressionUUID->"4a2ba90a-b688-4fef-8b83-d6437f940f9c"],
Cell[361569, 8404, 28385, 531, 224, "Output",ExpressionUUID->"8fc427eb-b9bd-4702-8645-cf75d933e3fb"],
Cell[389957, 8937, 7540, 145, 277, "Output",ExpressionUUID->"ef567086-da00-4ce2-8f0a-cb2d733ad7ab"]
}, Open  ]],
Cell[397512, 9085, 131, 3, 28, "Input",ExpressionUUID->"24074509-60e0-4c05-9bc1-7fe241a33730"],
Cell[CellGroupData[{
Cell[397668, 9092, 24535, 716, 1807, "Input",ExpressionUUID->"51fc5b91-7927-48da-b508-a59ad9f6a05a"],
Cell[422206, 9810, 5676, 120, 248, "Output",ExpressionUUID->"eaba40bc-6998-4ea6-9855-e879e10d0a71"],
Cell[427885, 9932, 15056, 301, 250, "Output",ExpressionUUID->"63ab750b-ba8f-4599-8e14-a0612003354e"],
Cell[442944, 10235, 5540, 116, 244, "Output",ExpressionUUID->"fdfcd92b-8460-4639-95d2-f0b9719a88c4"],
Cell[448487, 10353, 26390, 498, 231, "Output",ExpressionUUID->"3b121c4c-fe51-48de-ae78-185666a90838"],
Cell[474880, 10853, 15105, 301, 254, "Output",ExpressionUUID->"0cdd5f8e-5264-4a21-a446-50feb58bd41d"],
Cell[489988, 11156, 20046, 394, 246, "Output",ExpressionUUID->"ecbc9e09-8fc5-4821-bda9-9d01a4b0d621"],
Cell[510037, 11552, 7403, 149, 261, "Output",ExpressionUUID->"1cf4c480-6012-4684-b05a-a7c6e9566eba"],
Cell[517443, 11703, 26276, 500, 225, "Output",ExpressionUUID->"29d0172f-178a-45bf-8195-259f705df906"],
Cell[543722, 12205, 5662, 118, 277, "Output",ExpressionUUID->"70bf5721-137a-4d7d-99c7-a911ad79a658"]
}, Open  ]]
}
]
*)


